Decodable hybrid dynamics of open quantum systems with Z_2 symmetry

We explore a class of "open" quantum circuit models with local decoherence ("noise") and local projective measurements, each respecting a global Z_2 symmetry. The model supports a spin glass phase where the Z_2 symmetry is spontaneously broken (not possible in an equilibrium 1d system), a paramagnetic phase characterized by a divergent susceptibility, and an intermediate "trivial" phase. All three phases are also stable to Z_2-symmetric local unitary gates, and the dynamical phase transitions between the phases are in the percolation universality class. The open circuit dynamics can be purified by explicitly introducing a bath with its own "scrambling" dynamics, as in [Bao, Choi, Altman, arXiv:2102.09164], which does not change any of the universal physics. Within the spin glass phase the circuit dynamics can be interpreted as a quantum repetition code, with each stabilizer of the code measured stochastically at a finite rate, and the decoherences as effective bit-flip errors. Motivated by the geometry of the spin glass phase, we devise a novel decoding algorithm for recovering an arbitrary initial qubit state in the code space, assuming knowledge of the history of the measurement outcomes, and the ability of performing local Pauli measurements and gates on the final state. For a circuit with L^d qubits running for time T, the time needed to execute the decoder scales as O(L^d T) (with dimensionality d). With this decoder in hand, we find that the information of the initial encoded qubit state can be retained (and then recovered) for a time logarithmic in L for a 1d circuit, and for a time at least linear in L in 2d below a finite error threshold. For both the repetition and toric codes, we compare and contrast our decoding algorithm with earlier algorithms that map the error model to the random bond Ising model.

==> plot.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    118424,       2429]
NotebookOptionsPosition[    117512,       2406]
NotebookOutlinePosition[    117907,       2422]
CellTagsIndexPosition[    117864,       2419]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[{
 RowBox[{
  RowBox[{"p", "=", "0.30"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"q", "=", "0.0"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"arclist", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"arclist2", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"L", "=", "10"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"For", "[", 
   RowBox[{
    RowBox[{"y", "=", "0"}], ",", 
    RowBox[{"y", "\[LessEqual]", 
     RowBox[{"2", "*", "L"}]}], ",", 
    RowBox[{"y", "++"}], ",", "\[IndentingNewLine]", 
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"x", "=", "0"}], ",", 
      RowBox[{"x", "\[LessEqual]", "L"}], ",", 
      RowBox[{"x", "++"}], ",", "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Mod", "[", 
          RowBox[{"y", ",", "2"}], "]"}], "\[Equal]", "0"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"AppendTo", "[", 
          RowBox[{"arclist", ",", 
           RowBox[{"Graphics", "[", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"PointSize", "[", "Large", "]"}], ",", 
              RowBox[{"Point", "[", 
               RowBox[{"{", 
                RowBox[{"x", ",", 
                 RowBox[{"y", "/", "2"}]}], "}"}], "]"}]}], "}"}], "]"}]}], 
          "]"}], ";", "\[IndentingNewLine]", 
         RowBox[{"r", "=", 
          RowBox[{"RandomReal", "[", "]"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"r", "<", "p"}], ",", "\[IndentingNewLine]", 
           RowBox[{"AppendTo", "[", 
            RowBox[{"arclist", ",", 
             RowBox[{"Graphics", "[", 
              RowBox[{"{", 
               RowBox[{"Thick", ",", "Blue", ",", 
                RowBox[{"Line", "[", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"x", "+", "0.13"}], ",", 
                    RowBox[{"y", "/", "2"}]}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"x", "+", "1", "-", "0.13"}], ",", 
                    RowBox[{"y", "/", "2"}]}], "}"}]}], "}"}], "]"}]}], "}"}],
               "]"}]}], "]"}], ","}], "\[IndentingNewLine]", 
          RowBox[{"(*", 
           RowBox[{"AppendTo", "[", 
            RowBox[{"arclist", ",", 
             RowBox[{"Graphics", "[", 
              RowBox[{"{", 
               RowBox[{"Thin", ",", "White", ",", 
                RowBox[{"Line", "[", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"x", ",", 
                    RowBox[{"y", "/", "2"}]}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"x", "+", "1"}], ",", 
                    RowBox[{"y", "/", "2"}]}], "}"}]}], "}"}], "]"}]}], "}"}],
               "]"}]}], "]"}], "*)"}], "\[IndentingNewLine]", "]"}]}], 
        "\[IndentingNewLine]", ",", "\[IndentingNewLine]", 
        RowBox[{"(*", 
         RowBox[{
          RowBox[{"Mod", "[", 
           RowBox[{"y", ",", "2"}], "]"}], "\[Equal]", "1"}], "*)"}], 
        "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"r", "=", 
          RowBox[{"RandomReal", "[", "]"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"r", "<", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "-", "p"}], ")"}], "*", "q"}]}], ",", 
           "\[IndentingNewLine]", 
           RowBox[{"AppendTo", "[", 
            RowBox[{"arclist2", ",", 
             RowBox[{"Graphics", "[", 
              RowBox[{"{", 
               RowBox[{"Dashed", ",", "Red", ",", "Thick", ",", 
                RowBox[{"Line", "[", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"x", ",", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"y", "-", "1"}], ")"}], "/", "2"}]}], "}"}], ",", 
                   
                   RowBox[{"{", 
                    RowBox[{"x", ",", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"y", "-", "1"}], ")"}], "/", "2"}], "+", "1"}]}], 
                    "}"}]}], "}"}], "]"}]}], "}"}], "]"}]}], "]"}], ",", 
           "\[IndentingNewLine]", "Default"}], "\[IndentingNewLine]", "]"}], 
         ";", "\[IndentingNewLine]", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "-", "p"}], ")"}], "*", "q"}], "<", "r", "<", 
            RowBox[{"(", 
             RowBox[{"1", "-", "p"}], ")"}]}], ",", "\[IndentingNewLine]", 
           RowBox[{"(*", 
            RowBox[{"AppendTo", "[", 
             RowBox[{"arclist", ",", 
              RowBox[{"Graphics", "[", 
               RowBox[{"{", 
                RowBox[{"Thin", ",", "White", ",", 
                 RowBox[{"Line", "[", 
                  RowBox[{"{", 
                   RowBox[{
                    RowBox[{"{", 
                    RowBox[{"x", ",", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"y", "-", "1"}], ")"}], "/", "2"}]}], "}"}], ",", 
                    
                    RowBox[{"{", 
                    RowBox[{"x", ",", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"y", "-", "1"}], ")"}], "/", "2"}], "+", "1"}]}], 
                    "}"}]}], "}"}], "]"}]}], "}"}], "]"}]}], "]"}], "*)"}], 
           ",", "\[IndentingNewLine]", "Default"}], "\[IndentingNewLine]", 
          "]"}], ";", "\[IndentingNewLine]", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "-", "p"}], ")"}], "<", "r"}], ",", 
           "\[IndentingNewLine]", 
           RowBox[{"AppendTo", "[", 
            RowBox[{"arclist", ",", 
             RowBox[{"Graphics", "[", 
              RowBox[{"{", 
               RowBox[{"Thick", ",", 
                RowBox[{"Line", "[", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"x", ",", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"y", "-", "1"}], ")"}], "/", "2"}]}], "}"}], ",", 
                   
                   RowBox[{"{", 
                    RowBox[{"x", ",", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"y", "-", "1"}], ")"}], "/", "2"}], "+", "1"}]}], 
                    "}"}]}], "}"}], "]"}]}], "}"}], "]"}]}], "]"}], ",", 
           "\[IndentingNewLine]", "Default"}], "\[IndentingNewLine]", "]"}], 
         ";"}]}], "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]", 
     "]"}]}], "\[IndentingNewLine]", "]"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"Show", "[", 
  RowBox[{"arclist2", ",", "arclist"}], "]"}]}], "Input",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmViYGCQAmIQ/eeR9Iv/HW8cb1jJgmk37v9vQLQJA9tbEL0nUPoT
iL6z6KoEQ+cbRxehLTIgukJAWR1EM8ZmmoHont2vwPSKTjFrEC3zb7sbiA74
6+0PordVHAkA0Ry2CWEgeoNZbAyI1rlvkQg27+HMFBD9LmdaJog+Y2paA6I/
cS7rAtFqr1/3gmgbO6FZIFp6p9wOEG1ma7kPRP+I/ncERK+sdDoJotMfnzgF
oh+r5V0C0Xo+N8D0D7H518DiDw1vguj5E8TvguirrGefgOjidPl6ZiCdJbyg
CUQvuFjZBqKj33p1gGiO+dtNWED2nvYxBdHv5zlagmgPCxlvEN1zVTEURL/e
qQmmn4UfSgLRr5yvgOmqmKWpj4H04VVOGSD6VP2LfBDNcfkjmC4VlCwF0XGn
4itANADD0suO
  "],
 CellLabel->
  "In[1351]:=",ExpressionUUID->"6028ac9b-31e1-46f9-a4e2-b8950795796b"],

Cell[BoxData[
 GraphicsBox[{
   {PointSize[Large], PointBox[{0, 0}]}, 
   {RGBColor[0, 0, 1], Thickness[Large], LineBox[{{0.13, 0}, {0.87, 0}}]}, 
   {PointSize[Large], PointBox[{1, 0}]}, 
   {RGBColor[0, 0, 1], Thickness[Large], LineBox[{{1.13, 0}, {1.87, 0}}]}, 
   {PointSize[Large], PointBox[{2, 0}]}, 
   {PointSize[Large], PointBox[{3, 0}]}, 
   {PointSize[Large], PointBox[{4, 0}]}, 
   {PointSize[Large], PointBox[{5, 0}]}, 
   {RGBColor[0, 0, 1], Thickness[Large], LineBox[{{5.13, 0}, {5.87, 0}}]}, 
   {PointSize[Large], PointBox[{6, 0}]}, 
   {PointSize[Large], PointBox[{7, 0}]}, 
   {PointSize[Large], PointBox[{8, 0}]}, 
   {PointSize[Large], PointBox[{9, 0}]}, 
   {PointSize[Large], PointBox[{10, 0}]}, 
   {RGBColor[0, 0, 1], Thickness[Large], LineBox[{{10.13, 0}, {10.87, 0}}]}, 
   {Thickness[Large], LineBox[{{4, 0}, {4, 1}}]}, 
   {Thickness[Large], LineBox[{{8, 0}, {8, 1}}]}, 
   {PointSize[Large], PointBox[{0, 1}]}, 
   {PointSize[Large], PointBox[{1, 1}]}, 
   {PointSize[Large], PointBox[{2, 1}]}, 
   {PointSize[Large], PointBox[{3, 1}]}, 
   {PointSize[Large], PointBox[{4, 1}]}, 
   {PointSize[Large], PointBox[{5, 1}]}, 
   {RGBColor[0, 0, 1], Thickness[Large], LineBox[{{5.13, 1}, {5.87, 1}}]}, 
   {PointSize[Large], PointBox[{6, 1}]}, 
   {PointSize[Large], PointBox[{7, 1}]}, 
   {PointSize[Large], PointBox[{8, 1}]}, 
   {RGBColor[0, 0, 1], Thickness[Large], LineBox[{{8.13, 1}, {8.87, 1}}]}, 
   {PointSize[Large], PointBox[{9, 1}]}, 
   {PointSize[Large], PointBox[{10, 1}]}, 
   {RGBColor[0, 0, 1], Thickness[Large], LineBox[{{10.13, 1}, {10.87, 1}}]}, 
   {Thickness[Large], LineBox[{{0, 1}, {0, 2}}]}, 
   {Thickness[Large], LineBox[{{1, 1}, {1, 2}}]}, 
   {Thickness[Large], LineBox[{{3, 1}, {3, 2}}]}, 
   {Thickness[Large], LineBox[{{4, 1}, {4, 2}}]}, 
   {Thickness[Large], LineBox[{{8, 1}, {8, 2}}]}, 
   {PointSize[Large], PointBox[{0, 2}]}, 
   {PointSize[Large], PointBox[{1, 2}]}, 
   {PointSize[Large], PointBox[{2, 2}]}, 
   {RGBColor[0, 0, 1], Thickness[Large], LineBox[{{2.13, 2}, {2.87, 2}}]}, 
   {PointSize[Large], PointBox[{3, 2}]}, 
   {PointSize[Large], PointBox[{4, 2}]}, 
   {RGBColor[0, 0, 1], Thickness[Large], LineBox[{{4.13, 2}, {4.87, 2}}]}, 
   {PointSize[Large], PointBox[{5, 2}]}, 
   {PointSize[Large], PointBox[{6, 2}]}, 
   {RGBColor[0, 0, 1], Thickness[Large], LineBox[{{6.13, 2}, {6.87, 2}}]}, 
   {PointSize[Large], PointBox[{7, 2}]}, 
   {PointSize[Large], PointBox[{8, 2}]}, 
   {PointSize[Large], PointBox[{9, 2}]}, 
   {RGBColor[0, 0, 1], Thickness[Large], LineBox[{{9.13, 2}, {9.87, 2}}]}, 
   {PointSize[Large], PointBox[{10, 2}]}, 
   {Thickness[Large], LineBox[{{3, 2}, {3, 3}}]}, 
   {Thickness[Large], LineBox[{{5, 2}, {5, 3}}]}, 
   {Thickness[Large], LineBox[{{9, 2}, {9, 3}}]}, 
   {PointSize[Large], PointBox[{0, 3}]}, 
   {PointSize[Large], PointBox[{1, 3}]}, 
   {PointSize[Large], PointBox[{2, 3}]}, 
   {RGBColor[0, 0, 1], Thickness[Large], LineBox[{{2.13, 3}, {2.87, 3}}]}, 
   {PointSize[Large], PointBox[{3, 3}]}, 
   {PointSize[Large], PointBox[{4, 3}]}, 
   {RGBColor[0, 0, 1], Thickness[Large], LineBox[{{4.13, 3}, {4.87, 3}}]}, 
   {PointSize[Large], PointBox[{5, 3}]}, 
   {RGBColor[0, 0, 1], Thickness[Large], LineBox[{{5.13, 3}, {5.87, 3}}]}, 
   {PointSize[Large], PointBox[{6, 3}]}, 
   {PointSize[Large], PointBox[{7, 3}]}, 
   {RGBColor[0, 0, 1], Thickness[Large], LineBox[{{7.13, 3}, {7.87, 3}}]}, 
   {PointSize[Large], PointBox[{8, 3}]}, 
   {PointSize[Large], PointBox[{9, 3}]}, 
   {PointSize[Large], PointBox[{10, 3}]}, 
   {Thickness[Large], LineBox[{{0, 3}, {0, 4}}]}, 
   {Thickness[Large], LineBox[{{5, 3}, {5, 4}}]}, 
   {Thickness[Large], LineBox[{{7, 3}, {7, 4}}]}, 
   {Thickness[Large], LineBox[{{8, 3}, {8, 4}}]}, 
   {PointSize[Large], PointBox[{0, 4}]}, 
   {PointSize[Large], PointBox[{1, 4}]}, 
   {PointSize[Large], PointBox[{2, 4}]}, 
   {RGBColor[0, 0, 1], Thickness[Large], LineBox[{{2.13, 4}, {2.87, 4}}]}, 
   {PointSize[Large], PointBox[{3, 4}]}, 
   {PointSize[Large], PointBox[{4, 4}]}, 
   {RGBColor[0, 0, 1], Thickness[Large], LineBox[{{4.13, 4}, {4.87, 4}}]}, 
   {PointSize[Large], PointBox[{5, 4}]}, 
   {PointSize[Large], PointBox[{6, 4}]}, 
   {PointSize[Large], PointBox[{7, 4}]}, 
   {RGBColor[0, 0, 1], Thickness[Large], LineBox[{{7.13, 4}, {7.87, 4}}]}, 
   {PointSize[Large], PointBox[{8, 4}]}, 
   {PointSize[Large], PointBox[{9, 4}]}, 
   {PointSize[Large], PointBox[{10, 4}]}, 
   {Thickness[Large], LineBox[{{1, 4}, {1, 5}}]}, 
   {Thickness[Large], LineBox[{{10, 4}, {10, 5}}]}, 
   {PointSize[Large], PointBox[{0, 5}]}, 
   {RGBColor[0, 0, 1], Thickness[Large], LineBox[{{0.13, 5}, {0.87, 5}}]}, 
   {PointSize[Large], PointBox[{1, 5}]}, 
   {RGBColor[0, 0, 1], Thickness[Large], LineBox[{{1.13, 5}, {1.87, 5}}]}, 
   {PointSize[Large], PointBox[{2, 5}]}, 
   {PointSize[Large], PointBox[{3, 5}]}, 
   {PointSize[Large], PointBox[{4, 5}]}, 
   {PointSize[Large], PointBox[{5, 5}]}, 
   {PointSize[Large], PointBox[{6, 5}]}, 
   {PointSize[Large], PointBox[{7, 5}]}, 
   {PointSize[Large], PointBox[{8, 5}]}, 
   {PointSize[Large], PointBox[{9, 5}]}, 
   {RGBColor[0, 0, 1], Thickness[Large], LineBox[{{9.13, 5}, {9.87, 5}}]}, 
   {PointSize[Large], PointBox[{10, 5}]}, 
   {Thickness[Large], LineBox[{{0, 5}, {0, 6}}]}, 
   {Thickness[Large], LineBox[{{3, 5}, {3, 6}}]}, 
   {Thickness[Large], LineBox[{{7, 5}, {7, 6}}]}, 
   {Thickness[Large], LineBox[{{9, 5}, {9, 6}}]}, 
   {Thickness[Large], LineBox[{{10, 5}, {10, 6}}]}, 
   {PointSize[Large], PointBox[{0, 6}]}, 
   {RGBColor[0, 0, 1], Thickness[Large], LineBox[{{0.13, 6}, {0.87, 6}}]}, 
   {PointSize[Large], PointBox[{1, 6}]}, 
   {PointSize[Large], PointBox[{2, 6}]}, 
   {RGBColor[0, 0, 1], Thickness[Large], LineBox[{{2.13, 6}, {2.87, 6}}]}, 
   {PointSize[Large], PointBox[{3, 6}]}, 
   {PointSize[Large], PointBox[{4, 6}]}, 
   {PointSize[Large], PointBox[{5, 6}]}, 
   {PointSize[Large], PointBox[{6, 6}]}, 
   {RGBColor[0, 0, 1], Thickness[Large], LineBox[{{6.13, 6}, {6.87, 6}}]}, 
   {PointSize[Large], PointBox[{7, 6}]}, 
   {RGBColor[0, 0, 1], Thickness[Large], LineBox[{{7.13, 6}, {7.87, 6}}]}, 
   {PointSize[Large], PointBox[{8, 6}]}, 
   {RGBColor[0, 0, 1], Thickness[Large], LineBox[{{8.13, 6}, {8.87, 6}}]}, 
   {PointSize[Large], PointBox[{9, 6}]}, 
   {RGBColor[0, 0, 1], Thickness[Large], LineBox[{{9.13, 6}, {9.87, 6}}]}, 
   {PointSize[Large], PointBox[{10, 6}]}, 
   {RGBColor[0, 0, 1], Thickness[Large], LineBox[{{10.13, 6}, {10.87, 6}}]}, 
   {Thickness[Large], LineBox[{{5, 6}, {5, 7}}]}, 
   {Thickness[Large], LineBox[{{6, 6}, {6, 7}}]}, 
   {Thickness[Large], LineBox[{{9, 6}, {9, 7}}]}, 
   {PointSize[Large], PointBox[{0, 7}]}, 
   {PointSize[Large], PointBox[{1, 7}]}, 
   {PointSize[Large], PointBox[{2, 7}]}, 
   {PointSize[Large], PointBox[{3, 7}]}, 
   {PointSize[Large], PointBox[{4, 7}]}, 
   {RGBColor[0, 0, 1], Thickness[Large], LineBox[{{4.13, 7}, {4.87, 7}}]}, 
   {PointSize[Large], PointBox[{5, 7}]}, 
   {PointSize[Large], PointBox[{6, 7}]}, 
   {PointSize[Large], PointBox[{7, 7}]}, 
   {PointSize[Large], PointBox[{8, 7}]}, 
   {PointSize[Large], PointBox[{9, 7}]}, 
   {RGBColor[0, 0, 1], Thickness[Large], LineBox[{{9.13, 7}, {9.87, 7}}]}, 
   {PointSize[Large], PointBox[{10, 7}]}, 
   {RGBColor[0, 0, 1], Thickness[Large], LineBox[{{10.13, 7}, {10.87, 7}}]}, 
   {Thickness[Large], LineBox[{{9, 7}, {9, 8}}]}, 
   {Thickness[Large], LineBox[{{10, 7}, {10, 8}}]}, 
   {PointSize[Large], PointBox[{0, 8}]}, 
   {RGBColor[0, 0, 1], Thickness[Large], LineBox[{{0.13, 8}, {0.87, 8}}]}, 
   {PointSize[Large], PointBox[{1, 8}]}, 
   {PointSize[Large], PointBox[{2, 8}]}, 
   {PointSize[Large], PointBox[{3, 8}]}, 
   {PointSize[Large], PointBox[{4, 8}]}, 
   {RGBColor[0, 0, 1], Thickness[Large], LineBox[{{4.13, 8}, {4.87, 8}}]}, 
   {PointSize[Large], PointBox[{5, 8}]}, 
   {PointSize[Large], PointBox[{6, 8}]}, 
   {RGBColor[0, 0, 1], Thickness[Large], LineBox[{{6.13, 8}, {6.87, 8}}]}, 
   {PointSize[Large], PointBox[{7, 8}]}, 
   {RGBColor[0, 0, 1], Thickness[Large], LineBox[{{7.13, 8}, {7.87, 8}}]}, 
   {PointSize[Large], PointBox[{8, 8}]}, 
   {PointSize[Large], PointBox[{9, 8}]}, 
   {RGBColor[0, 0, 1], Thickness[Large], LineBox[{{9.13, 8}, {9.87, 8}}]}, 
   {PointSize[Large], PointBox[{10, 8}]}, 
   {Thickness[Large], LineBox[{{2, 8}, {2, 9}}]}, 
   {Thickness[Large], LineBox[{{3, 8}, {3, 9}}]}, 
   {Thickness[Large], LineBox[{{5, 8}, {5, 9}}]}, 
   {PointSize[Large], PointBox[{0, 9}]}, 
   {PointSize[Large], PointBox[{1, 9}]}, 
   {PointSize[Large], PointBox[{2, 9}]}, 
   {RGBColor[0, 0, 1], Thickness[Large], LineBox[{{2.13, 9}, {2.87, 9}}]}, 
   {PointSize[Large], PointBox[{3, 9}]}, 
   {PointSize[Large], PointBox[{4, 9}]}, 
   {PointSize[Large], PointBox[{5, 9}]}, 
   {PointSize[Large], PointBox[{6, 9}]}, 
   {PointSize[Large], PointBox[{7, 9}]}, 
   {RGBColor[0, 0, 1], Thickness[Large], LineBox[{{7.13, 9}, {7.87, 9}}]}, 
   {PointSize[Large], PointBox[{8, 9}]}, 
   {PointSize[Large], PointBox[{9, 9}]}, 
   {PointSize[Large], PointBox[{10, 9}]}, 
   {Thickness[Large], LineBox[{{0, 9}, {0, 10}}]}, 
   {Thickness[Large], LineBox[{{4, 9}, {4, 10}}]}, 
   {Thickness[Large], LineBox[{{6, 9}, {6, 10}}]}, 
   {Thickness[Large], LineBox[{{8, 9}, {8, 10}}]}, 
   {PointSize[Large], PointBox[{0, 10}]}, 
   {RGBColor[0, 0, 1], Thickness[Large], LineBox[{{0.13, 10}, {0.87, 10}}]}, 
   {PointSize[Large], PointBox[{1, 10}]}, 
   {PointSize[Large], PointBox[{2, 10}]}, 
   {RGBColor[0, 0, 1], Thickness[Large], LineBox[{{2.13, 10}, {2.87, 10}}]}, 
   {PointSize[Large], PointBox[{3, 10}]}, 
   {RGBColor[0, 0, 1], Thickness[Large], LineBox[{{3.13, 10}, {3.87, 10}}]}, 
   {PointSize[Large], PointBox[{4, 10}]}, 
   {PointSize[Large], PointBox[{5, 10}]}, 
   {RGBColor[0, 0, 1], Thickness[Large], LineBox[{{5.13, 10}, {5.87, 10}}]}, 
   {PointSize[Large], PointBox[{6, 10}]}, 
   {RGBColor[0, 0, 1], Thickness[Large], LineBox[{{6.13, 10}, {6.87, 10}}]}, 
   {PointSize[Large], PointBox[{7, 10}]}, 
   {PointSize[Large], PointBox[{8, 10}]}, 
   {PointSize[Large], PointBox[{9, 10}]}, 
   {PointSize[Large], PointBox[{10, 10}]}}]], "Output",
 CellChangeTimes->{{3.8303896484136877`*^9, 3.8303896994473267`*^9}},
 CellLabel->
  "Out[1357]=",ExpressionUUID->"32de891c-2dc0-45db-835b-95323d3c7f16"]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.830389634204582*^9, 
  3.830389650660328*^9}},ExpressionUUID->"af6f66f9-3fc6-4b5e-a18b-\
7b9feb49b8a3"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.829931038664339*^9, 
  3.829931038675033*^9}},ExpressionUUID->"16f3f758-30d9-449b-ae4d-\
26174a1a7446"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"pp", "=", "0"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"qq", "=", "0.0"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"y", "=", 
   RowBox[{
    RowBox[{"2", "L"}], "+", "1"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"For", "[", 
  RowBox[{
   RowBox[{"x", "=", "0"}], ",", 
   RowBox[{"x", "\[LessEqual]", "L"}], ",", 
   RowBox[{"x", "++"}], ",", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Mod", "[", 
        RowBox[{"y", ",", "2"}], "]"}], "\[Equal]", "0"}], ",", 
      RowBox[{"x0", "=", "0"}], ",", 
      RowBox[{"x0", "=", "1"}]}], "]"}], ";", "\[IndentingNewLine]", 
    RowBox[{"r", "=", 
     RowBox[{"RandomReal", "[", "]"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{"r", "<", "pp"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"arclist", "=", 
        RowBox[{"Insert", "[", 
         RowBox[{"arclist", ",", 
          RowBox[{"Graphics", "[", 
           RowBox[{"Line", "[", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{
                RowBox[{
                 RowBox[{"2", "x"}], "+", "x0", "+", 
                 RowBox[{"1", "/", "2"}]}], ",", "y"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{
                 RowBox[{"2", "x"}], "+", "x0", "+", 
                 RowBox[{"3", "/", "2"}]}], ",", 
                RowBox[{"y", "+", "1"}]}], "}"}]}], "}"}], "]"}], "]"}], ",", 
          
          RowBox[{"-", "1"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"arclist", "=", 
        RowBox[{"Insert", "[", 
         RowBox[{"arclist", ",", 
          RowBox[{"Graphics", "[", 
           RowBox[{"Line", "[", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{
                RowBox[{
                 RowBox[{"2", "x"}], "+", "x0", "+", 
                 RowBox[{"1", "/", "2"}]}], ",", 
                RowBox[{"y", "+", "1"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{
                 RowBox[{"2", "x"}], "+", "x0", "+", "0.9"}], ",", 
                RowBox[{"y", "+", "0.6"}]}], "}"}]}], "}"}], "]"}], "]"}], 
          ",", 
          RowBox[{"-", "1"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"arclist", "=", 
        RowBox[{"Insert", "[", 
         RowBox[{"arclist", ",", 
          RowBox[{"Graphics", "[", 
           RowBox[{"Line", "[", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{
                RowBox[{
                 RowBox[{"2", "x"}], "+", "x0", "+", "1.1"}], ",", 
                RowBox[{"y", "+", "0.4"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{
                 RowBox[{"2", "x"}], "+", "x0", "+", 
                 RowBox[{"3", "/", "2"}]}], ",", "y"}], "}"}]}], "}"}], "]"}],
            "]"}], ",", 
          RowBox[{"-", "1"}]}], "]"}]}]}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"s", "=", 
        RowBox[{"RandomReal", "[", "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Mod", "[", 
           RowBox[{"y", ",", "2"}], "]"}], "\[Equal]", "0"}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"s", "<", "qq"}], ",", "\[IndentingNewLine]", 
           RowBox[{"(*", 
            RowBox[{
             RowBox[{
              RowBox[{"arclist", "=", 
               RowBox[{"Insert", "[", 
                RowBox[{"arclist", ",", 
                 RowBox[{"Graphics", "[", 
                  RowBox[{"Circle", "[", 
                   RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"2", "x"}], "+", "x0", "+", "0"}], ",", 
                    RowBox[{"y", "+", 
                    RowBox[{"1", "/", "2"}]}]}], "}"}], ",", 
                    RowBox[{"1", "/", 
                    RowBox[{"Sqrt", "[", "2", "]"}]}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"Pi", "/", "4"}], ",", 
                    RowBox[{
                    RowBox[{"-", "Pi"}], "/", "4"}]}], "}"}]}], "]"}], "]"}], 
                 ",", 
                 RowBox[{"-", "1"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
              RowBox[{"arclist", "=", 
               RowBox[{"Insert", "[", 
                RowBox[{"arclist", ",", 
                 RowBox[{"Graphics", "[", 
                  RowBox[{"Circle", "[", 
                   RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"2", "x"}], "+", "x0", "+", "2"}], ",", 
                    RowBox[{"y", "+", 
                    RowBox[{"1", "/", "2"}]}]}], "}"}], ",", 
                    RowBox[{"1", "/", 
                    RowBox[{"Sqrt", "[", "2", "]"}]}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"3", 
                    RowBox[{"Pi", "/", "4"}]}], ",", 
                    RowBox[{"5", 
                    RowBox[{"Pi", "/", "4"}]}]}], "}"}]}], "]"}], "]"}], ",", 
                 
                 RowBox[{"-", "1"}]}], "]"}]}]}], ",", "\[IndentingNewLine]", 
             
             RowBox[{
              RowBox[{"arclist", "=", 
               RowBox[{"Insert", "[", 
                RowBox[{"arclist", ",", 
                 RowBox[{"Graphics", "[", 
                  RowBox[{"Circle", "[", 
                   RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"2", "x"}], "+", "x0", "+", "1"}], ",", 
                    RowBox[{"y", "+", 
                    RowBox[{"3", "/", "2"}]}]}], "}"}], ",", 
                    RowBox[{"1", "/", 
                    RowBox[{"Sqrt", "[", "2", "]"}]}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "Pi"}], "/", "4"}], ",", 
                    RowBox[{
                    RowBox[{"-", "3"}], 
                    RowBox[{"Pi", "/", "4"}]}]}], "}"}]}], "]"}], "]"}], ",", 
                 
                 RowBox[{"-", "1"}]}], "]"}]}], ";"}]}], "*)"}], 
           "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"arclist", "=", 
             RowBox[{"Insert", "[", 
              RowBox[{"arclist", ",", 
               RowBox[{"Graphics", "[", 
                RowBox[{"Circle", "[", 
                 RowBox[{
                  RowBox[{"{", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"2", "x"}], "+", "x0", "+", "1"}], ",", 
                    RowBox[{"y", "-", 
                    RowBox[{"1", "/", "2"}]}]}], "}"}], ",", 
                  RowBox[{"1", "/", 
                   RowBox[{"Sqrt", "[", "2", "]"}]}], ",", 
                  RowBox[{"{", 
                   RowBox[{
                    RowBox[{"Pi", "/", "4"}], ",", 
                    RowBox[{"3", 
                    RowBox[{"Pi", "/", "4"}]}]}], "}"}]}], "]"}], "]"}], ",", 
               
               RowBox[{"-", "1"}]}], "]"}]}], ";"}]}], "\[IndentingNewLine]", 
          "]"}], ",", "\[IndentingNewLine]", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"s", "<", 
            RowBox[{"(", 
             RowBox[{"1", "-", "qq"}], ")"}]}], ",", "\[IndentingNewLine]", 
           RowBox[{"(*", 
            RowBox[{
             RowBox[{
              RowBox[{"arclist", "=", 
               RowBox[{"Insert", "[", 
                RowBox[{"arclist", ",", 
                 RowBox[{"Graphics", "[", 
                  RowBox[{"Circle", "[", 
                   RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"2", "x"}], "+", "x0", "+", "0"}], ",", 
                    RowBox[{"y", "+", 
                    RowBox[{"1", "/", "2"}]}]}], "}"}], ",", 
                    RowBox[{"1", "/", 
                    RowBox[{"Sqrt", "[", "2", "]"}]}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"Pi", "/", "4"}], ",", 
                    RowBox[{
                    RowBox[{"-", "Pi"}], "/", "4"}]}], "}"}]}], "]"}], "]"}], 
                 ",", 
                 RowBox[{"-", "1"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
              RowBox[{"arclist", "=", 
               RowBox[{"Insert", "[", 
                RowBox[{"arclist", ",", 
                 RowBox[{"Graphics", "[", 
                  RowBox[{"Circle", "[", 
                   RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"2", "x"}], "+", "x0", "+", "2"}], ",", 
                    RowBox[{"y", "+", 
                    RowBox[{"1", "/", "2"}]}]}], "}"}], ",", 
                    RowBox[{"1", "/", 
                    RowBox[{"Sqrt", "[", "2", "]"}]}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"3", 
                    RowBox[{"Pi", "/", "4"}]}], ",", 
                    RowBox[{"5", 
                    RowBox[{"Pi", "/", "4"}]}]}], "}"}]}], "]"}], "]"}], ",", 
                 
                 RowBox[{"-", "1"}]}], "]"}]}]}], ",", "\[IndentingNewLine]", 
             
             RowBox[{
              RowBox[{"arclist", "=", 
               RowBox[{"Insert", "[", 
                RowBox[{"arclist", ",", 
                 RowBox[{"Graphics", "[", 
                  RowBox[{"Circle", "[", 
                   RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"2", "x"}], "+", "x0", "+", "1"}], ",", 
                    RowBox[{"y", "+", 
                    RowBox[{"3", "/", "2"}]}]}], "}"}], ",", 
                    RowBox[{"1", "/", 
                    RowBox[{"Sqrt", "[", "2", "]"}]}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "Pi"}], "/", "4"}], ",", 
                    RowBox[{
                    RowBox[{"-", "3"}], 
                    RowBox[{"Pi", "/", "4"}]}]}], "}"}]}], "]"}], "]"}], ",", 
                 
                 RowBox[{"-", "1"}]}], "]"}]}], ";"}]}], "*)"}], 
           "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"arclist", "=", 
             RowBox[{"Insert", "[", 
              RowBox[{"arclist", ",", 
               RowBox[{"Graphics", "[", 
                RowBox[{"Circle", "[", 
                 RowBox[{
                  RowBox[{"{", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"2", "x"}], "+", "x0", "+", "1"}], ",", 
                    RowBox[{"y", "-", 
                    RowBox[{"1", "/", "2"}]}]}], "}"}], ",", 
                  RowBox[{"1", "/", 
                   RowBox[{"Sqrt", "[", "2", "]"}]}], ",", 
                  RowBox[{"{", 
                   RowBox[{
                    RowBox[{"Pi", "/", "4"}], ",", 
                    RowBox[{"3", 
                    RowBox[{"Pi", "/", "4"}]}]}], "}"}]}], "]"}], "]"}], ",", 
               
               RowBox[{"-", "1"}]}], "]"}]}], ";"}]}], "\[IndentingNewLine]", 
          "]"}]}], "\[IndentingNewLine]", "]"}]}]}], "\[IndentingNewLine]", 
     "]"}]}]}], "\[IndentingNewLine]", "]"}]}], "Input",
 CellChangeTimes->{{3.814920643320265*^9, 3.814920712274981*^9}, {
   3.814920746988453*^9, 3.8149210308278503`*^9}, {3.8149210946718063`*^9, 
   3.814921161246419*^9}, {3.814921205078939*^9, 3.814921293198387*^9}, {
   3.8149213745824757`*^9, 3.8149215415692253`*^9}, {3.814921630682399*^9, 
   3.814921645197839*^9}, {3.814921682692034*^9, 3.8149216943220253`*^9}, {
   3.814921731687517*^9, 3.81492177594656*^9}, {3.81492181474479*^9, 
   3.814921942698721*^9}, {3.814921984897996*^9, 3.814922034710801*^9}, {
   3.814922216508544*^9, 3.814922246558435*^9}, 3.8149224938789873`*^9, {
   3.8149228833957233`*^9, 3.814922948574481*^9}, {3.814922991110017*^9, 
   3.814923026504882*^9}, {3.81492357369471*^9, 3.814923594382968*^9}, {
   3.814923635476218*^9, 3.814923739418077*^9}, {3.814923825680133*^9, 
   3.814923830088532*^9}, {3.814923912479851*^9, 3.8149239163444977`*^9}, {
   3.814923986839748*^9, 3.814923987015202*^9}, 3.8149240662216578`*^9, 
   3.814924111915455*^9, {3.81492417663291*^9, 3.814924179327317*^9}, {
   3.814924221751561*^9, 3.8149242226250563`*^9}, {3.814924389388468*^9, 
   3.81492439024014*^9}, {3.81492462489218*^9, 3.814924631618712*^9}, {
   3.81492483104191*^9, 3.814924831289011*^9}, 3.814924864224453*^9, {
   3.829923586635741*^9, 3.829923588480468*^9}, {3.829923684759755*^9, 
   3.8299236849070597`*^9}},ExpressionUUID->"37ec2da6-8093-46d4-8303-\
e1886f914b9d"],

Cell[BoxData[
 GraphicsBox[{
   LineBox[NCache[{{Rational[1, 2], 0}, {Rational[3, 2], 1}}, {{0.5, 0}, {
      1.5, 1}}]], 
   LineBox[NCache[{{Rational[1, 2], 1}, {0.9, 0.6}}, {{0.5, 1}, {0.9, 0.6}}]],
    LineBox[NCache[{{1.1, 0.4}, {Rational[3, 2], 0}}, {{1.1, 0.4}, {
      1.5, 0}}]], 
   CircleBox[NCache[{2, Rational[1, 2]}, {2, 0.5}], NCache[
    2^Rational[-1, 2], 0.7071067811865475], 
    NCache[{Rational[1, 4] Pi, Rational[-1, 4] Pi}, {
     0.7853981633974483, -0.7853981633974483}]], 
   CircleBox[NCache[{4, Rational[1, 2]}, {4, 0.5}], NCache[
    2^Rational[-1, 2], 0.7071067811865475], 
    NCache[{Rational[3, 4] Pi, Rational[5, 4] Pi}, {2.356194490192345, 
     3.9269908169872414`}]], 
   LineBox[NCache[{{Rational[9, 2], 0}, {Rational[11, 2], 1}}, {{4.5, 0}, {
      5.5, 1}}]], 
   LineBox[NCache[{{Rational[9, 2], 1}, {4.9, 0.6}}, {{4.5, 1}, {4.9, 0.6}}]],
    LineBox[NCache[{{5.1, 0.4}, {Rational[11, 2], 0}}, {{5.1, 0.4}, {
      5.5, 0}}]], 
   CircleBox[NCache[{6, Rational[1, 2]}, {6, 0.5}], NCache[
    2^Rational[-1, 2], 0.7071067811865475], 
    NCache[{Rational[1, 4] Pi, Rational[-1, 4] Pi}, {
     0.7853981633974483, -0.7853981633974483}]], 
   CircleBox[NCache[{8, Rational[1, 2]}, {8, 0.5}], NCache[
    2^Rational[-1, 2], 0.7071067811865475], 
    NCache[{Rational[3, 4] Pi, Rational[5, 4] Pi}, {2.356194490192345, 
     3.9269908169872414`}]], 
   LineBox[NCache[{{Rational[17, 2], 0}, {Rational[19, 2], 1}}, {{8.5, 0}, {
      9.5, 1}}]], 
   LineBox[NCache[{{Rational[17, 2], 1}, {8.9, 0.6}}, {{8.5, 1}, {8.9, 
      0.6}}]], LineBox[
    NCache[{{9.1, 0.4}, {Rational[19, 2], 0}}, {{9.1, 0.4}, {9.5, 0}}]], 
   CircleBox[NCache[{11, Rational[3, 2]}, {11, 1.5}], NCache[
    2^Rational[-1, 2], 0.7071067811865475], 
    NCache[{Rational[-1, 4] Pi, Rational[-3, 4] 
      Pi}, {-0.7853981633974483, -2.356194490192345}]], 
   CircleBox[NCache[{11, Rational[-1, 2]}, {11, -0.5}], NCache[
    2^Rational[-1, 2], 0.7071067811865475], 
    NCache[{Rational[1, 4] Pi, Rational[3, 4] Pi}, {0.7853981633974483, 
     2.356194490192345}]], 
   LineBox[
    NCache[{{Rational[25, 2], 0}, {Rational[27, 2], 1}}, {{12.5, 0}, {
      13.5, 1}}]], 
   LineBox[NCache[{{Rational[25, 2], 1}, {12.9, 0.6}}, {{12.5, 1}, {12.9, 
      0.6}}]], LineBox[
    NCache[{{13.1, 0.4}, {Rational[27, 2], 0}}, {{13.1, 0.4}, {13.5, 0}}]], 
   CircleBox[NCache[{14, Rational[1, 2]}, {14, 0.5}], NCache[
    2^Rational[-1, 2], 0.7071067811865475], 
    NCache[{Rational[1, 4] Pi, Rational[-1, 4] Pi}, {
     0.7853981633974483, -0.7853981633974483}]], 
   CircleBox[NCache[{16, Rational[1, 2]}, {16, 0.5}], NCache[
    2^Rational[-1, 2], 0.7071067811865475], 
    NCache[{Rational[3, 4] Pi, Rational[5, 4] Pi}, {2.356194490192345, 
     3.9269908169872414`}]], 
   CircleBox[NCache[{17, Rational[3, 2]}, {17, 1.5}], NCache[
    2^Rational[-1, 2], 0.7071067811865475], 
    NCache[{Rational[-1, 4] Pi, Rational[-3, 4] 
      Pi}, {-0.7853981633974483, -2.356194490192345}]], 
   CircleBox[NCache[{17, Rational[-1, 2]}, {17, -0.5}], NCache[
    2^Rational[-1, 2], 0.7071067811865475], 
    NCache[{Rational[1, 4] Pi, Rational[3, 4] Pi}, {0.7853981633974483, 
     2.356194490192345}]], 
   LineBox[NCache[{{Rational[37, 2], 0}, {Rational[39, 2], 1}}, {{18.5, 0}, {
      19.5, 1}}]], 
   LineBox[NCache[{{Rational[37, 2], 1}, {18.9, 0.6}}, {{18.5, 1}, {18.9, 
      0.6}}]], LineBox[
    NCache[{{19.1, 0.4}, {Rational[39, 2], 0}}, {{19.1, 0.4}, {19.5, 0}}]], 
   LineBox[NCache[{{Rational[41, 2], 0}, {Rational[43, 2], 1}}, {{20.5, 0}, {
      21.5, 1}}]], 
   LineBox[NCache[{{Rational[41, 2], 1}, {20.9, 0.6}}, {{20.5, 1}, {20.9, 
      0.6}}]], LineBox[
    NCache[{{21.1, 0.4}, {Rational[43, 2], 0}}, {{21.1, 0.4}, {21.5, 0}}]], 
   CircleBox[NCache[{2, Rational[5, 2]}, {2, 2.5}], NCache[
    2^Rational[-1, 2], 0.7071067811865475], 
    NCache[{Rational[-1, 4] Pi, Rational[-3, 4] 
      Pi}, {-0.7853981633974483, -2.356194490192345}]], 
   CircleBox[NCache[{2, Rational[1, 2]}, {2, 0.5}], NCache[
    2^Rational[-1, 2], 0.7071067811865475], 
    NCache[{Rational[1, 4] Pi, Rational[3, 4] Pi}, {0.7853981633974483, 
     2.356194490192345}]], 
   CircleBox[NCache[{3, Rational[3, 2]}, {3, 1.5}], NCache[
    2^Rational[-1, 2], 0.7071067811865475], 
    NCache[{Rational[1, 4] Pi, Rational[-1, 4] Pi}, {
     0.7853981633974483, -0.7853981633974483}]], 
   CircleBox[NCache[{5, Rational[3, 2]}, {5, 1.5}], NCache[
    2^Rational[-1, 2], 0.7071067811865475], 
    NCache[{Rational[3, 4] Pi, Rational[5, 4] Pi}, {2.356194490192345, 
     3.9269908169872414`}]], 
   LineBox[NCache[{{Rational[11, 2], 1}, {Rational[13, 2], 2}}, {{5.5, 1}, {
      6.5, 2}}]], 
   LineBox[NCache[{{Rational[11, 2], 2}, {5.9, 1.6}}, {{5.5, 2}, {5.9, 
      1.6}}]], LineBox[
    NCache[{{6.1, 1.4}, {Rational[13, 2], 1}}, {{6.1, 1.4}, {6.5, 1}}]], 
   CircleBox[NCache[{7, Rational[3, 2]}, {7, 1.5}], NCache[
    2^Rational[-1, 2], 0.7071067811865475], 
    NCache[{Rational[1, 4] Pi, Rational[-1, 4] Pi}, {
     0.7853981633974483, -0.7853981633974483}]], 
   CircleBox[NCache[{9, Rational[3, 2]}, {9, 1.5}], NCache[
    2^Rational[-1, 2], 0.7071067811865475], 
    NCache[{Rational[3, 4] Pi, Rational[5, 4] Pi}, {2.356194490192345, 
     3.9269908169872414`}]], 
   LineBox[NCache[{{Rational[19, 2], 1}, {Rational[21, 2], 2}}, {{9.5, 1}, {
      10.5, 2}}]], 
   LineBox[NCache[{{Rational[19, 2], 2}, {9.9, 1.6}}, {{9.5, 2}, {9.9, 
      1.6}}]], LineBox[
    NCache[{{10.1, 1.4}, {Rational[21, 2], 1}}, {{10.1, 1.4}, {10.5, 1}}]], 
   CircleBox[NCache[{12, Rational[5, 2]}, {12, 2.5}], NCache[
    2^Rational[-1, 2], 0.7071067811865475], 
    NCache[{Rational[-1, 4] Pi, Rational[-3, 4] 
      Pi}, {-0.7853981633974483, -2.356194490192345}]], 
   CircleBox[NCache[{12, Rational[1, 2]}, {12, 0.5}], NCache[
    2^Rational[-1, 2], 0.7071067811865475], 
    NCache[{Rational[1, 4] Pi, Rational[3, 4] Pi}, {0.7853981633974483, 
     2.356194490192345}]], 
   LineBox[NCache[{{Rational[27, 2], 1}, {Rational[29, 2], 2}}, {{13.5, 1}, {
      14.5, 2}}]], 
   LineBox[NCache[{{Rational[27, 2], 2}, {13.9, 1.6}}, {{13.5, 2}, {13.9, 
      1.6}}]], LineBox[
    NCache[{{14.1, 1.4}, {Rational[29, 2], 1}}, {{14.1, 1.4}, {14.5, 1}}]], 
   CircleBox[NCache[{16, Rational[5, 2]}, {16, 2.5}], NCache[
    2^Rational[-1, 2], 0.7071067811865475], 
    NCache[{Rational[-1, 4] Pi, Rational[-3, 4] 
      Pi}, {-0.7853981633974483, -2.356194490192345}]], 
   CircleBox[NCache[{16, Rational[1, 2]}, {16, 0.5}], NCache[
    2^Rational[-1, 2], 0.7071067811865475], 
    NCache[{Rational[1, 4] Pi, Rational[3, 4] Pi}, {0.7853981633974483, 
     2.356194490192345}]], 
   CircleBox[NCache[{18, Rational[5, 2]}, {18, 2.5}], NCache[
    2^Rational[-1, 2], 0.7071067811865475], 
    NCache[{Rational[-1, 4] Pi, Rational[-3, 4] 
      Pi}, {-0.7853981633974483, -2.356194490192345}]], 
   CircleBox[NCache[{18, Rational[1, 2]}, {18, 0.5}], NCache[
    2^Rational[-1, 2], 0.7071067811865475], 
    NCache[{Rational[1, 4] Pi, Rational[3, 4] Pi}, {0.7853981633974483, 
     2.356194490192345}]], 
   CircleBox[NCache[{20, Rational[5, 2]}, {20, 2.5}], NCache[
    2^Rational[-1, 2], 0.7071067811865475], 
    NCache[{Rational[-1, 4] Pi, Rational[-3, 4] 
      Pi}, {-0.7853981633974483, -2.356194490192345}]], 
   CircleBox[NCache[{20, Rational[1, 2]}, {20, 0.5}], NCache[
    2^Rational[-1, 2], 0.7071067811865475], 
    NCache[{Rational[1, 4] Pi, Rational[3, 4] Pi}, {0.7853981633974483, 
     2.356194490192345}]], 
   LineBox[NCache[{{Rational[43, 2], 1}, {Rational[45, 2], 2}}, {{21.5, 1}, {
      22.5, 2}}]], 
   LineBox[NCache[{{Rational[43, 2], 2}, {21.9, 1.6}}, {{21.5, 2}, {21.9, 
      1.6}}]], LineBox[
    NCache[{{22.1, 1.4}, {Rational[45, 2], 1}}, {{22.1, 1.4}, {22.5, 1}}]], 
   CircleBox[NCache[{0, Rational[5, 2]}, {0, 2.5}], NCache[
    2^Rational[-1, 2], 0.7071067811865475], 
    NCache[{Rational[1, 4] Pi, Rational[-1, 4] Pi}, {
     0.7853981633974483, -0.7853981633974483}]], 
   CircleBox[NCache[{2, Rational[5, 2]}, {2, 2.5}], NCache[
    2^Rational[-1, 2], 0.7071067811865475], 
    NCache[{Rational[3, 4] Pi, Rational[5, 4] Pi}, {2.356194490192345, 
     3.9269908169872414`}]], 
   CircleBox[NCache[{2, Rational[5, 2]}, {2, 2.5}], NCache[
    2^Rational[-1, 2], 0.7071067811865475], 
    NCache[{Rational[1, 4] Pi, Rational[-1, 4] Pi}, {
     0.7853981633974483, -0.7853981633974483}]], 
   CircleBox[NCache[{4, Rational[5, 2]}, {4, 2.5}], NCache[
    2^Rational[-1, 2], 0.7071067811865475], 
    NCache[{Rational[3, 4] Pi, Rational[5, 4] Pi}, {2.356194490192345, 
     3.9269908169872414`}]], 
   LineBox[NCache[{{Rational[9, 2], 2}, {Rational[11, 2], 3}}, {{4.5, 2}, {
      5.5, 3}}]], 
   LineBox[NCache[{{Rational[9, 2], 3}, {4.9, 2.6}}, {{4.5, 3}, {4.9, 2.6}}]],
    LineBox[NCache[{{5.1, 2.4}, {Rational[11, 2], 2}}, {{5.1, 2.4}, {
      5.5, 2}}]], 
   CircleBox[NCache[{6, Rational[5, 2]}, {6, 2.5}], NCache[
    2^Rational[-1, 2], 0.7071067811865475], 
    NCache[{Rational[1, 4] Pi, Rational[-1, 4] Pi}, {
     0.7853981633974483, -0.7853981633974483}]], 
   CircleBox[NCache[{8, Rational[5, 2]}, {8, 2.5}], NCache[
    2^Rational[-1, 2], 0.7071067811865475], 
    NCache[{Rational[3, 4] Pi, Rational[5, 4] Pi}, {2.356194490192345, 
     3.9269908169872414`}]], 
   LineBox[NCache[{{Rational[17, 2], 2}, {Rational[19, 2], 3}}, {{8.5, 2}, {
      9.5, 3}}]], 
   LineBox[NCache[{{Rational[17, 2], 3}, {8.9, 2.6}}, {{8.5, 3}, {8.9, 
      2.6}}]], LineBox[
    NCache[{{9.1, 2.4}, {Rational[19, 2], 2}}, {{9.1, 2.4}, {9.5, 2}}]], 
   LineBox[NCache[{{Rational[21, 2], 2}, {Rational[23, 2], 3}}, {{10.5, 2}, {
      11.5, 3}}]], 
   LineBox[NCache[{{Rational[21, 2], 3}, {10.9, 2.6}}, {{10.5, 3}, {10.9, 
      2.6}}]], LineBox[
    NCache[{{11.1, 2.4}, {Rational[23, 2], 2}}, {{11.1, 2.4}, {11.5, 2}}]], 
   LineBox[NCache[{{Rational[25, 2], 2}, {Rational[27, 2], 3}}, {{12.5, 2}, {
      13.5, 3}}]], 
   LineBox[NCache[{{Rational[25, 2], 3}, {12.9, 2.6}}, {{12.5, 3}, {12.9, 
      2.6}}]], LineBox[
    NCache[{{13.1, 2.4}, {Rational[27, 2], 2}}, {{13.1, 2.4}, {13.5, 2}}]], 
   LineBox[NCache[{{Rational[29, 2], 2}, {Rational[31, 2], 3}}, {{14.5, 2}, {
      15.5, 3}}]], 
   LineBox[NCache[{{Rational[29, 2], 3}, {14.9, 2.6}}, {{14.5, 3}, {14.9, 
      2.6}}]], LineBox[
    NCache[{{15.1, 2.4}, {Rational[31, 2], 2}}, {{15.1, 2.4}, {15.5, 2}}]], 
   CircleBox[NCache[{16, Rational[5, 2]}, {16, 2.5}], NCache[
    2^Rational[-1, 2], 0.7071067811865475], 
    NCache[{Rational[1, 4] Pi, Rational[-1, 4] Pi}, {
     0.7853981633974483, -0.7853981633974483}]], 
   CircleBox[NCache[{18, Rational[5, 2]}, {18, 2.5}], NCache[
    2^Rational[-1, 2], 0.7071067811865475], 
    NCache[{Rational[3, 4] Pi, Rational[5, 4] Pi}, {2.356194490192345, 
     3.9269908169872414`}]], 
   CircleBox[NCache[{18, Rational[5, 2]}, {18, 2.5}], NCache[
    2^Rational[-1, 2], 0.7071067811865475], 
    NCache[{Rational[1, 4] Pi, Rational[-1, 4] Pi}, {
     0.7853981633974483, -0.7853981633974483}]], 
   CircleBox[NCache[{20, Rational[5, 2]}, {20, 2.5}], NCache[
    2^Rational[-1, 2], 0.7071067811865475], 
    NCache[{Rational[3, 4] Pi, Rational[5, 4] Pi}, {2.356194490192345, 
     3.9269908169872414`}]], 
   CircleBox[NCache[{20, Rational[5, 2]}, {20, 2.5}], NCache[
    2^Rational[-1, 2], 0.7071067811865475], 
    NCache[{Rational[1, 4] Pi, Rational[-1, 4] Pi}, {
     0.7853981633974483, -0.7853981633974483}]], 
   CircleBox[NCache[{22, Rational[5, 2]}, {22, 2.5}], NCache[
    2^Rational[-1, 2], 0.7071067811865475], 
    NCache[{Rational[3, 4] Pi, Rational[5, 4] Pi}, {2.356194490192345, 
     3.9269908169872414`}]], 
   LineBox[NCache[{{Rational[3, 2], 3}, {Rational[5, 2], 4}}, {{1.5, 3}, {
      2.5, 4}}]], 
   LineBox[NCache[{{Rational[3, 2], 4}, {1.9, 3.6}}, {{1.5, 4}, {1.9, 3.6}}]],
    LineBox[NCache[{{2.1, 3.4}, {Rational[5, 2], 3}}, {{2.1, 3.4}, {
      2.5, 3}}]], 
   CircleBox[NCache[{4, Rational[9, 2]}, {4, 4.5}], NCache[
    2^Rational[-1, 2], 0.7071067811865475], 
    NCache[{Rational[-1, 4] Pi, Rational[-3, 4] 
      Pi}, {-0.7853981633974483, -2.356194490192345}]], 
   CircleBox[NCache[{4, Rational[5, 2]}, {4, 2.5}], NCache[
    2^Rational[-1, 2], 0.7071067811865475], 
    NCache[{Rational[1, 4] Pi, Rational[3, 4] Pi}, {0.7853981633974483, 
     2.356194490192345}]], 
   CircleBox[NCache[{6, Rational[9, 2]}, {6, 4.5}], NCache[
    2^Rational[-1, 2], 0.7071067811865475], 
    NCache[{Rational[-1, 4] Pi, Rational[-3, 4] 
      Pi}, {-0.7853981633974483, -2.356194490192345}]], 
   CircleBox[NCache[{6, Rational[5, 2]}, {6, 2.5}], NCache[
    2^Rational[-1, 2], 0.7071067811865475], 
    NCache[{Rational[1, 4] Pi, Rational[3, 4] Pi}, {0.7853981633974483, 
     2.356194490192345}]], 
   LineBox[NCache[{{Rational[15, 2], 3}, {Rational[17, 2], 4}}, {{7.5, 3}, {
      8.5, 4}}]], 
   LineBox[NCache[{{Rational[15, 2], 4}, {7.9, 3.6}}, {{7.5, 4}, {7.9, 
      3.6}}]], LineBox[
    NCache[{{8.1, 3.4}, {Rational[17, 2], 3}}, {{8.1, 3.4}, {8.5, 3}}]], 
   LineBox[NCache[{{Rational[19, 2], 3}, {Rational[21, 2], 4}}, {{9.5, 3}, {
      10.5, 4}}]], 
   LineBox[NCache[{{Rational[19, 2], 4}, {9.9, 3.6}}, {{9.5, 4}, {9.9, 
      3.6}}]], LineBox[
    NCache[{{10.1, 3.4}, {Rational[21, 2], 3}}, {{10.1, 3.4}, {10.5, 3}}]], 
   CircleBox[NCache[{12, Rational[9, 2]}, {12, 4.5}], NCache[
    2^Rational[-1, 2], 0.7071067811865475], 
    NCache[{Rational[-1, 4] Pi, Rational[-3, 4] 
      Pi}, {-0.7853981633974483, -2.356194490192345}]], 
   CircleBox[NCache[{12, Rational[5, 2]}, {12, 2.5}], NCache[
    2^Rational[-1, 2], 0.7071067811865475], 
    NCache[{Rational[1, 4] Pi, Rational[3, 4] Pi}, {0.7853981633974483, 
     2.356194490192345}]], 
   CircleBox[NCache[{14, Rational[9, 2]}, {14, 4.5}], NCache[
    2^Rational[-1, 2], 0.7071067811865475], 
    NCache[{Rational[-1, 4] Pi, Rational[-3, 4] 
      Pi}, {-0.7853981633974483, -2.356194490192345}]], 
   CircleBox[NCache[{14, Rational[5, 2]}, {14, 2.5}], NCache[
    2^Rational[-1, 2], 0.7071067811865475], 
    NCache[{Rational[1, 4] Pi, Rational[3, 4] Pi}, {0.7853981633974483, 
     2.356194490192345}]], 
   LineBox[NCache[{{Rational[31, 2], 3}, {Rational[33, 2], 4}}, {{15.5, 3}, {
      16.5, 4}}]], 
   LineBox[NCache[{{Rational[31, 2], 4}, {15.9, 3.6}}, {{15.5, 4}, {15.9, 
      3.6}}]], LineBox[
    NCache[{{16.1, 3.4}, {Rational[33, 2], 3}}, {{16.1, 3.4}, {16.5, 3}}]], 
   LineBox[NCache[{{Rational[35, 2], 3}, {Rational[37, 2], 4}}, {{17.5, 3}, {
      18.5, 4}}]], 
   LineBox[NCache[{{Rational[35, 2], 4}, {17.9, 3.6}}, {{17.5, 4}, {17.9, 
      3.6}}]], 
   LineBox[NCache[{{18.1, 3.4}, {Rational[37, 2], 3}}, {{18.1, 3.4}, {
      18.5, 3}}]], 
   LineBox[NCache[{{Rational[39, 2], 3}, {Rational[41, 2], 4}}, {{19.5, 3}, {
      20.5, 4}}]], 
   LineBox[NCache[{{Rational[39, 2], 4}, {19.9, 3.6}}, {{19.5, 4}, {19.9, 
      3.6}}]], LineBox[
    NCache[{{20.1, 3.4}, {Rational[41, 2], 3}}, {{20.1, 3.4}, {20.5, 3}}]], 
   CircleBox[NCache[{22, Rational[9, 2]}, {22, 4.5}], NCache[
    2^Rational[-1, 2], 0.7071067811865475], 
    NCache[{Rational[-1, 4] Pi, Rational[-3, 4] 
      Pi}, {-0.7853981633974483, -2.356194490192345}]], 
   CircleBox[NCache[{22, Rational[5, 2]}, {22, 2.5}], NCache[
    2^Rational[-1, 2], 0.7071067811865475], 
    NCache[{Rational[1, 4] Pi, Rational[3, 4] Pi}, {0.7853981633974483, 
     2.356194490192345}]], 
   LineBox[NCache[{{Rational[1, 2], 4}, {Rational[3, 2], 5}}, {{0.5, 4}, {
      1.5, 5}}]], 
   LineBox[NCache[{{Rational[1, 2], 5}, {0.9, 4.6}}, {{0.5, 5}, {0.9, 4.6}}]],
    LineBox[NCache[{{1.1, 4.4}, {Rational[3, 2], 4}}, {{1.1, 4.4}, {
      1.5, 4}}]], 
   CircleBox[NCache[{2, Rational[9, 2]}, {2, 4.5}], NCache[
    2^Rational[-1, 2], 0.7071067811865475], 
    NCache[{Rational[1, 4] Pi, Rational[-1, 4] Pi}, {
     0.7853981633974483, -0.7853981633974483}]], 
   CircleBox[NCache[{4, Rational[9, 2]}, {4, 4.5}], NCache[
    2^Rational[-1, 2], 0.7071067811865475], 
    NCache[{Rational[3, 4] Pi, Rational[5, 4] Pi}, {2.356194490192345, 
     3.9269908169872414`}]], 
   CircleBox[NCache[{5, Rational[11, 2]}, {5, 5.5}], NCache[
    2^Rational[-1, 2], 0.7071067811865475], 
    NCache[{Rational[-1, 4] Pi, Rational[-3, 4] 
      Pi}, {-0.7853981633974483, -2.356194490192345}]], 
   CircleBox[NCache[{5, Rational[7, 2]}, {5, 3.5}], NCache[
    2^Rational[-1, 2], 0.7071067811865475], 
    NCache[{Rational[1, 4] Pi, Rational[3, 4] Pi}, {0.7853981633974483, 
     2.356194490192345}]], 
   CircleBox[NCache[{6, Rational[9, 2]}, {6, 4.5}], NCache[
    2^Rational[-1, 2], 0.7071067811865475], 
    NCache[{Rational[1, 4] Pi, Rational[-1, 4] Pi}, {
     0.7853981633974483, -0.7853981633974483}]], 
   CircleBox[NCache[{8, Rational[9, 2]}, {8, 4.5}], NCache[
    2^Rational[-1, 2], 0.7071067811865475], 
    NCache[{Rational[3, 4] Pi, Rational[5, 4] Pi}, {2.356194490192345, 
     3.9269908169872414`}]], 
   CircleBox[NCache[{8, Rational[9, 2]}, {8, 4.5}], NCache[
    2^Rational[-1, 2], 0.7071067811865475], 
    NCache[{Rational[1, 4] Pi, Rational[-1, 4] Pi}, {
     0.7853981633974483, -0.7853981633974483}]], 
   CircleBox[NCache[{10, Rational[9, 2]}, {10, 4.5}], NCache[
    2^Rational[-1, 2], 0.7071067811865475], 
    NCache[{Rational[3, 4] Pi, Rational[5, 4] Pi}, {2.356194490192345, 
     3.9269908169872414`}]], 
   CircleBox[NCache[{10, Rational[9, 2]}, {10, 4.5}], NCache[
    2^Rational[-1, 2], 0.7071067811865475], 
    NCache[{Rational[1, 4] Pi, Rational[-1, 4] Pi}, {
     0.7853981633974483, -0.7853981633974483}]], 
   CircleBox[NCache[{12, Rational[9, 2]}, {12, 4.5}], NCache[
    2^Rational[-1, 2], 0.7071067811865475], 
    NCache[{Rational[3, 4] Pi, Rational[5, 4] Pi}, {2.356194490192345, 
     3.9269908169872414`}]], 
   CircleBox[NCache[{12, Rational[9, 2]}, {12, 4.5}], NCache[
    2^Rational[-1, 2], 0.7071067811865475], 
    NCache[{Rational[1, 4] Pi, Rational[-1, 4] Pi}, {
     0.7853981633974483, -0.7853981633974483}]], 
   CircleBox[NCache[{14, Rational[9, 2]}, {14, 4.5}], NCache[
    2^Rational[-1, 2], 0.7071067811865475], 
    NCache[{Rational[3, 4] Pi, Rational[5, 4] Pi}, {2.356194490192345, 
     3.9269908169872414`}]], 
   CircleBox[NCache[{14, Rational[9, 2]}, {14, 4.5}], NCache[
    2^Rational[-1, 2], 0.7071067811865475], 
    NCache[{Rational[1, 4] Pi, Rational[-1, 4] Pi}, {
     0.7853981633974483, -0.7853981633974483}]], 
   CircleBox[NCache[{16, Rational[9, 2]}, {16, 4.5}], NCache[
    2^Rational[-1, 2], 0.7071067811865475], 
    NCache[{Rational[3, 4] Pi, Rational[5, 4] Pi}, {2.356194490192345, 
     3.9269908169872414`}]], 
   LineBox[NCache[{{Rational[33, 2], 4}, {Rational[35, 2], 5}}, {{16.5, 4}, {
      17.5, 5}}]], 
   LineBox[NCache[{{Rational[33, 2], 5}, {16.9, 4.6}}, {{16.5, 5}, {16.9, 
      4.6}}]], 
   LineBox[NCache[{{17.1, 4.4}, {Rational[35, 2], 4}}, {{17.1, 4.4}, {
      17.5, 4}}]], 
   CircleBox[NCache[{18, Rational[9, 2]}, {18, 4.5}], NCache[
    2^Rational[-1, 2], 0.7071067811865475], 
    NCache[{Rational[1, 4] Pi, Rational[-1, 4] Pi}, {
     0.7853981633974483, -0.7853981633974483}]], 
   CircleBox[NCache[{20, Rational[9, 2]}, {20, 4.5}], NCache[
    2^Rational[-1, 2], 0.7071067811865475], 
    NCache[{Rational[3, 4] Pi, Rational[5, 4] Pi}, {2.356194490192345, 
     3.9269908169872414`}]], 
   CircleBox[NCache[{20, Rational[9, 2]}, {20, 4.5}], NCache[
    2^Rational[-1, 2], 0.7071067811865475], 
    NCache[{Rational[1, 4] Pi, Rational[-1, 4] Pi}, {
     0.7853981633974483, -0.7853981633974483}]], 
   CircleBox[NCache[{22, Rational[9, 2]}, {22, 4.5}], NCache[
    2^Rational[-1, 2], 0.7071067811865475], 
    NCache[{Rational[3, 4] Pi, Rational[5, 4] Pi}, {2.356194490192345, 
     3.9269908169872414`}]], 
   CircleBox[NCache[{2, Rational[13, 2]}, {2, 6.5}], NCache[
    2^Rational[-1, 2], 0.7071067811865475], 
    NCache[{Rational[-1, 4] Pi, Rational[-3, 4] 
      Pi}, {-0.7853981633974483, -2.356194490192345}]], 
   CircleBox[NCache[{2, Rational[9, 2]}, {2, 4.5}], NCache[
    2^Rational[-1, 2], 0.7071067811865475], 
    NCache[{Rational[1, 4] Pi, Rational[3, 4] Pi}, {0.7853981633974483, 
     2.356194490192345}]], 
   CircleBox[NCache[{4, Rational[13, 2]}, {4, 6.5}], NCache[
    2^Rational[-1, 2], 0.7071067811865475], 
    NCache[{Rational[-1, 4] Pi, Rational[-3, 4] 
      Pi}, {-0.7853981633974483, -2.356194490192345}]], 
   CircleBox[NCache[{4, Rational[9, 2]}, {4, 4.5}], NCache[
    2^Rational[-1, 2], 0.7071067811865475], 
    NCache[{Rational[1, 4] Pi, Rational[3, 4] Pi}, {0.7853981633974483, 
     2.356194490192345}]], 
   CircleBox[NCache[{6, Rational[13, 2]}, {6, 6.5}], NCache[
    2^Rational[-1, 2], 0.7071067811865475], 
    NCache[{Rational[-1, 4] Pi, Rational[-3, 4] 
      Pi}, {-0.7853981633974483, -2.356194490192345}]], 
   CircleBox[NCache[{6, Rational[9, 2]}, {6, 4.5}], NCache[
    2^Rational[-1, 2], 0.7071067811865475], 
    NCache[{Rational[1, 4] Pi, Rational[3, 4] Pi}, {0.7853981633974483, 
     2.356194490192345}]], 
   CircleBox[NCache[{8, Rational[13, 2]}, {8, 6.5}], NCache[
    2^Rational[-1, 2], 0.7071067811865475], 
    NCache[{Rational[-1, 4] Pi, Rational[-3, 4] 
      Pi}, {-0.7853981633974483, -2.356194490192345}]], 
   CircleBox[NCache[{8, Rational[9, 2]}, {8, 4.5}], NCache[
    2^Rational[-1, 2], 0.7071067811865475], 
    NCache[{Rational[1, 4] Pi, Rational[3, 4] Pi}, {0.7853981633974483, 
     2.356194490192345}]], 
   LineBox[NCache[{{Rational[19, 2], 5}, {Rational[21, 2], 6}}, {{9.5, 5}, {
      10.5, 6}}]], 
   LineBox[NCache[{{Rational[19, 2], 6}, {9.9, 5.6}}, {{9.5, 6}, {9.9, 
      5.6}}]], LineBox[
    NCache[{{10.1, 5.4}, {Rational[21, 2], 5}}, {{10.1, 5.4}, {10.5, 5}}]], 
   LineBox[NCache[{{Rational[23, 2], 5}, {Rational[25, 2], 6}}, {{11.5, 5}, {
      12.5, 6}}]], 
   LineBox[NCache[{{Rational[23, 2], 6}, {11.9, 5.6}}, {{11.5, 6}, {11.9, 
      5.6}}]], LineBox[
    NCache[{{12.1, 5.4}, {Rational[25, 2], 5}}, {{12.1, 5.4}, {12.5, 5}}]], 
   CircleBox[NCache[{14, Rational[13, 2]}, {14, 6.5}], NCache[
    2^Rational[-1, 2], 0.7071067811865475], 
    NCache[{Rational[-1, 4] Pi, Rational[-3, 4] 
      Pi}, {-0.7853981633974483, -2.356194490192345}]], 
   CircleBox[NCache[{14, Rational[9, 2]}, {14, 4.5}], NCache[
    2^Rational[-1, 2], 0.7071067811865475], 
    NCache[{Rational[1, 4] Pi, Rational[3, 4] Pi}, {0.7853981633974483, 
     2.356194490192345}]], 
   CircleBox[NCache[{16, Rational[13, 2]}, {16, 6.5}], NCache[
    2^Rational[-1, 2], 0.7071067811865475], 
    NCache[{Rational[-1, 4] Pi, Rational[-3, 4] 
      Pi}, {-0.7853981633974483, -2.356194490192345}]], 
   CircleBox[NCache[{16, Rational[9, 2]}, {16, 4.5}], NCache[
    2^Rational[-1, 2], 0.7071067811865475], 
    NCache[{Rational[1, 4] Pi, Rational[3, 4] Pi}, {0.7853981633974483, 
     2.356194490192345}]], 
   CircleBox[NCache[{18, Rational[13, 2]}, {18, 6.5}], NCache[
    2^Rational[-1, 2], 0.7071067811865475], 
    NCache[{
     Rational[-1, 4] Pi, Rational[-3, 4] 
      Pi}, {-0.7853981633974483, -2.356194490192345}]], 
   CircleBox[NCache[{18, Rational[9, 2]}, {18, 4.5}], NCache[
    2^Rational[-1, 2], 0.7071067811865475], 
    NCache[{Rational[1, 4] Pi, Rational[3, 4] Pi}, {0.7853981633974483, 
     2.356194490192345}]], 
   LineBox[NCache[{{Rational[39, 2], 5}, {Rational[41, 2], 6}}, {{19.5, 5}, {
      20.5, 6}}]], 
   LineBox[NCache[{{Rational[39, 2], 6}, {19.9, 5.6}}, {{19.5, 6}, {19.9, 
      5.6}}]], LineBox[
    NCache[{{20.1, 5.4}, {Rational[41, 2], 5}}, {{20.1, 5.4}, {20.5, 5}}]], 
   CircleBox[NCache[{22, Rational[13, 2]}, {22, 6.5}], NCache[
    2^Rational[-1, 2], 0.7071067811865475], 
    NCache[{Rational[-1, 4] Pi, Rational[-3, 4] 
      Pi}, {-0.7853981633974483, -2.356194490192345}]], 
   CircleBox[NCache[{22, Rational[9, 2]}, {22, 4.5}], NCache[
    2^Rational[-1, 2], 0.7071067811865475], 
    NCache[{Rational[1, 4] Pi, Rational[3, 4] Pi}, {0.7853981633974483, 
     2.356194490192345}]], 
   LineBox[NCache[{{Rational[1, 2], 6}, {Rational[3, 2], 7}}, {{0.5, 6}, {
      1.5, 7}}]], 
   LineBox[NCache[{{Rational[1, 2], 7}, {0.9, 6.6}}, {{0.5, 7}, {0.9, 6.6}}]],
    LineBox[NCache[{{1.1, 6.4}, {Rational[3, 2], 6}}, {{1.1, 6.4}, {
      1.5, 6}}]], 
   CircleBox[NCache[{2, Rational[13, 2]}, {2, 6.5}], NCache[
    2^Rational[-1, 2], 0.7071067811865475], 
    NCache[{Rational[1, 4] Pi, Rational[-1, 4] Pi}, {
     0.7853981633974483, -0.7853981633974483}]], 
   CircleBox[NCache[{4, Rational[13, 2]}, {4, 6.5}], NCache[
    2^Rational[-1, 2], 0.7071067811865475], 
    NCache[{Rational[3, 4] Pi, Rational[5, 4] Pi}, {2.356194490192345, 
     3.9269908169872414`}]], 
   LineBox[NCache[{{Rational[9, 2], 6}, {Rational[11, 2], 7}}, {{4.5, 6}, {
      5.5, 7}}]], 
   LineBox[NCache[{{Rational[9, 2], 7}, {4.9, 6.6}}, {{4.5, 7}, {4.9, 6.6}}]],
    LineBox[NCache[{{5.1, 6.4}, {Rational[11, 2], 6}}, {{5.1, 6.4}, {
      5.5, 6}}]], 
   CircleBox[NCache[{6, Rational[13, 2]}, {6, 6.5}], NCache[
    2^Rational[-1, 2], 0.7071067811865475], 
    NCache[{Rational[1, 4] Pi, Rational[-1, 4] Pi}, {
     0.7853981633974483, -0.7853981633974483}]], 
   CircleBox[NCache[{8, Rational[13, 2]}, {8, 6.5}], NCache[
    2^Rational[-1, 2], 0.7071067811865475], 
    NCache[{Rational[3, 4] Pi, Rational[5, 4] Pi}, {2.356194490192345, 
     3.9269908169872414`}]], 
   CircleBox[NCache[{8, Rational[13, 2]}, {8, 6.5}], NCache[
    2^Rational[-1, 2], 0.7071067811865475], 
    NCache[{Rational[1, 4] Pi, Rational[-1, 4] Pi}, {
     0.7853981633974483, -0.7853981633974483}]], 
   CircleBox[NCache[{10, Rational[13, 2]}, {10, 6.5}], NCache[
    2^Rational[-1, 2], 0.7071067811865475], 
    NCache[{Rational[3, 4] Pi, Rational[5, 4] Pi}, {2.356194490192345, 
     3.9269908169872414`}]], 
   CircleBox[NCache[{10, Rational[13, 2]}, {10, 6.5}], NCache[
    2^Rational[-1, 2], 0.7071067811865475], 
    NCache[{Rational[1, 4] Pi, Rational[-1, 4] Pi}, {
     0.7853981633974483, -0.7853981633974483}]], 
   CircleBox[NCache[{12, Rational[13, 2]}, {12, 6.5}], NCache[
    2^Rational[-1, 2], 0.7071067811865475], 
    NCache[{Rational[3, 4] Pi, Rational[5, 4] Pi}, {2.356194490192345, 
     3.9269908169872414`}]], 
   CircleBox[NCache[{12, Rational[13, 2]}, {12, 6.5}], NCache[
    2^Rational[-1, 2], 0.7071067811865475], 
    NCache[{Rational[1, 4] Pi, Rational[-1, 4] Pi}, {
     0.7853981633974483, -0.7853981633974483}]], 
   CircleBox[NCache[{14, Rational[13, 2]}, {14, 6.5}], NCache[
    2^Rational[-1, 2], 0.7071067811865475], 
    NCache[{Rational[3, 4] Pi, Rational[5, 4] Pi}, {2.356194490192345, 
     3.9269908169872414`}]], 
   CircleBox[NCache[{14, Rational[13, 2]}, {14, 6.5}], NCache[
    2^Rational[-1, 2], 0.7071067811865475], 
    NCache[{Rational[1, 4] Pi, Rational[-1, 4] Pi}, {
     0.7853981633974483, -0.7853981633974483}]], 
   CircleBox[NCache[{16, Rational[13, 2]}, {16, 6.5}], NCache[
    2^Rational[-1, 2], 0.7071067811865475], 
    NCache[{Rational[3, 4] Pi, Rational[5, 4] Pi}, {2.356194490192345, 
     3.9269908169872414`}]], 
   CircleBox[NCache[{16, Rational[13, 2]}, {16, 6.5}], NCache[
    2^Rational[-1, 2], 0.7071067811865475], 
    NCache[{Rational[1, 4] Pi, Rational[-1, 4] Pi}, {
     0.7853981633974483, -0.7853981633974483}]], 
   CircleBox[NCache[{18, Rational[13, 2]}, {18, 6.5}], NCache[
    2^Rational[-1, 2], 0.7071067811865475], 
    NCache[{Rational[3, 4] Pi, Rational[5, 4] Pi}, {2.356194490192345, 
     3.9269908169872414`}]], 
   LineBox[NCache[{{Rational[37, 2], 6}, {Rational[39, 2], 7}}, {{18.5, 6}, {
      19.5, 7}}]], 
   LineBox[NCache[{{Rational[37, 2], 7}, {18.9, 6.6}}, {{18.5, 7}, {18.9, 
      6.6}}]], LineBox[
    NCache[{{19.1, 6.4}, {Rational[39, 2], 6}}, {{19.1, 6.4}, {19.5, 6}}]], 
   CircleBox[NCache[{20, Rational[13, 2]}, {20, 6.5}], NCache[
    2^Rational[-1, 2], 0.7071067811865475], 
    NCache[{Rational[1, 4] Pi, Rational[-1, 4] Pi}, {
     0.7853981633974483, -0.7853981633974483}]], 
   CircleBox[NCache[{22, Rational[13, 2]}, {22, 6.5}], NCache[
    2^Rational[-1, 2], 0.7071067811865475], 
    NCache[{Rational[3, 4] Pi, Rational[5, 4] Pi}, {2.356194490192345, 
     3.9269908169872414`}]], 
   LineBox[NCache[{{Rational[3, 2], 7}, {Rational[5, 2], 8}}, {{1.5, 7}, {
      2.5, 8}}]], 
   LineBox[NCache[{{Rational[3, 2], 8}, {1.9, 7.6}}, {{1.5, 8}, {1.9, 7.6}}]],
    LineBox[NCache[{{2.1, 7.4}, {Rational[5, 2], 7}}, {{2.1, 7.4}, {
      2.5, 7}}]], 
   CircleBox[NCache[{4, Rational[17, 2]}, {4, 8.5}], NCache[
    2^Rational[-1, 2], 0.7071067811865475], 
    NCache[{Rational[-1, 4] Pi, Rational[-3, 4] 
      Pi}, {-0.7853981633974483, -2.356194490192345}]], 
   CircleBox[NCache[{4, Rational[13, 2]}, {4, 6.5}], NCache[
    2^Rational[-1, 2], 0.7071067811865475], 
    NCache[{Rational[1, 4] Pi, Rational[3, 4] Pi}, {0.7853981633974483, 
     2.356194490192345}]], 
   LineBox[NCache[{{Rational[11, 2], 7}, {Rational[13, 2], 8}}, {{5.5, 7}, {
      6.5, 8}}]], 
   LineBox[NCache[{{Rational[11, 2], 8}, {5.9, 7.6}}, {{5.5, 8}, {5.9, 
      7.6}}]], LineBox[
    NCache[{{6.1, 7.4}, {Rational[13, 2], 7}}, {{6.1, 7.4}, {6.5, 7}}]], 
   CircleBox[NCache[{8, Rational[17, 2]}, {8, 8.5}], NCache[
    2^Rational[-1, 2], 0.7071067811865475], 
    NCache[{Rational[-1, 4] Pi, Rational[-3, 4] 
      Pi}, {-0.7853981633974483, -2.356194490192345}]], 
   CircleBox[NCache[{8, Rational[13, 2]}, {8, 6.5}], NCache[
    2^Rational[-1, 2], 0.7071067811865475], 
    NCache[{Rational[1, 4] Pi, Rational[3, 4] Pi}, {0.7853981633974483, 
     2.356194490192345}]], 
   LineBox[NCache[{{Rational[19, 2], 7}, {Rational[21, 2], 8}}, {{9.5, 7}, {
      10.5, 8}}]], 
   LineBox[NCache[{{Rational[19, 2], 8}, {9.9, 7.6}}, {{9.5, 8}, {9.9, 
      7.6}}]], LineBox[
    NCache[{{10.1, 7.4}, {Rational[21, 2], 7}}, {{10.1, 7.4}, {10.5, 7}}]], 
   LineBox[NCache[{{Rational[23, 2], 7}, {Rational[25, 2], 8}}, {{11.5, 7}, {
      12.5, 8}}]], 
   LineBox[NCache[{{Rational[23, 2], 8}, {11.9, 7.6}}, {{11.5, 8}, {11.9, 
      7.6}}]], LineBox[
    NCache[{{12.1, 7.4}, {Rational[25, 2], 7}}, {{12.1, 7.4}, {12.5, 7}}]], 
   CircleBox[NCache[{14, Rational[17, 2]}, {14, 8.5}], NCache[
    2^Rational[-1, 2], 0.7071067811865475], 
    NCache[{Rational[-1, 4] Pi, Rational[-3, 4] 
      Pi}, {-0.7853981633974483, -2.356194490192345}]], 
   CircleBox[NCache[{14, Rational[13, 2]}, {14, 6.5}], NCache[
    2^Rational[-1, 2], 0.7071067811865475], 
    NCache[{Rational[1, 4] Pi, Rational[3, 4] Pi}, {0.7853981633974483, 
     2.356194490192345}]], 
   CircleBox[NCache[{16, Rational[17, 2]}, {16, 8.5}], NCache[
    2^Rational[-1, 2], 0.7071067811865475], 
    NCache[{Rational[-1, 4] Pi, Rational[-3, 4] 
      Pi}, {-0.7853981633974483, -2.356194490192345}]], 
   CircleBox[NCache[{16, Rational[13, 2]}, {16, 6.5}], NCache[
    2^Rational[-1, 2], 0.7071067811865475], 
    NCache[{Rational[1, 4] Pi, Rational[3, 4] Pi}, {0.7853981633974483, 
     2.356194490192345}]], 
   LineBox[NCache[{{Rational[35, 2], 7}, {Rational[37, 2], 8}}, {{17.5, 7}, {
      18.5, 8}}]], 
   LineBox[NCache[{{Rational[35, 2], 8}, {17.9, 7.6}}, {{17.5, 8}, {17.9, 
      7.6}}]], LineBox[
    NCache[{{18.1, 7.4}, {Rational[37, 2], 7}}, {{18.1, 7.4}, {18.5, 7}}]], 
   LineBox[NCache[{{Rational[39, 2], 7}, {Rational[41, 2], 8}}, {{19.5, 7}, {
      20.5, 8}}]], 
   LineBox[NCache[{{Rational[39, 2], 8}, {19.9, 7.6}}, {{19.5, 8}, {19.9, 
      7.6}}]], LineBox[
    NCache[{{20.1, 7.4}, {Rational[41, 2], 7}}, {{20.1, 7.4}, {20.5, 7}}]], 
   CircleBox[NCache[{21, Rational[15, 2]}, {21, 7.5}], NCache[
    2^Rational[-1, 2], 0.7071067811865475], 
    NCache[{Rational[1, 4] Pi, Rational[-1, 4] Pi}, {
     0.7853981633974483, -0.7853981633974483}]], 
   CircleBox[NCache[{23, Rational[15, 2]}, {23, 7.5}], NCache[
    2^Rational[-1, 2], 0.7071067811865475], 
    NCache[{Rational[3, 4] Pi, Rational[5, 4] Pi}, {2.356194490192345, 
     3.9269908169872414`}]], 
   LineBox[NCache[{{Rational[1, 2], 8}, {Rational[3, 2], 9}}, {{0.5, 8}, {
      1.5, 9}}]], 
   LineBox[NCache[{{Rational[1, 2], 9}, {0.9, 8.6}}, {{0.5, 9}, {0.9, 8.6}}]],
    LineBox[NCache[{{1.1, 8.4}, {Rational[3, 2], 8}}, {{1.1, 8.4}, {
      1.5, 8}}]], 
   CircleBox[NCache[{2, Rational[17, 2]}, {2, 8.5}], NCache[
    2^Rational[-1, 2], 0.7071067811865475], 
    NCache[{Rational[1, 4] Pi, Rational[-1, 4] Pi}, {
     0.7853981633974483, -0.7853981633974483}]], 
   CircleBox[NCache[{4, Rational[17, 2]}, {4, 8.5}], NCache[
    2^Rational[-1, 2], 0.7071067811865475], 
    NCache[{Rational[3, 4] Pi, Rational[5, 4] Pi}, {2.356194490192345, 
     3.9269908169872414`}]], 
   CircleBox[NCache[{4, Rational[17, 2]}, {4, 8.5}], NCache[
    2^Rational[-1, 2], 0.7071067811865475], 
    NCache[{Rational[1, 4] Pi, Rational[-1, 4] Pi}, {
     0.7853981633974483, -0.7853981633974483}]], 
   CircleBox[NCache[{6, Rational[17, 2]}, {6, 8.5}], NCache[
    2^Rational[-1, 2], 0.7071067811865475], 
    NCache[{Rational[3, 4] Pi, Rational[5, 4] Pi}, {2.356194490192345, 
     3.9269908169872414`}]], 
   LineBox[NCache[{{Rational[13, 2], 8}, {Rational[15, 2], 9}}, {{6.5, 8}, {
      7.5, 9}}]], 
   LineBox[NCache[{{Rational[13, 2], 9}, {6.9, 8.6}}, {{6.5, 9}, {6.9, 
      8.6}}]], LineBox[
    NCache[{{7.1, 8.4}, {Rational[15, 2], 8}}, {{7.1, 8.4}, {7.5, 8}}]], 
   LineBox[NCache[{{Rational[17, 2], 8}, {Rational[19, 2], 9}}, {{8.5, 8}, {
      9.5, 9}}]], 
   LineBox[NCache[{{Rational[17, 2], 9}, {8.9, 8.6}}, {{8.5, 9}, {8.9, 
      8.6}}]], LineBox[
    NCache[{{9.1, 8.4}, {Rational[19, 2], 8}}, {{9.1, 8.4}, {9.5, 8}}]], 
   CircleBox[NCache[{11, Rational[19, 2]}, {11, 9.5}], NCache[
    2^Rational[-1, 2], 0.7071067811865475], 
    NCache[{Rational[-1, 4] Pi, Rational[-3, 4] 
      Pi}, {-0.7853981633974483, -2.356194490192345}]], 
   CircleBox[NCache[{11, Rational[15, 2]}, {11, 7.5}], NCache[
    2^Rational[-1, 2], 0.7071067811865475], 
    NCache[{Rational[1, 4] Pi, Rational[3, 4] Pi}, {0.7853981633974483, 
     2.356194490192345}]], 
   CircleBox[NCache[{13, Rational[19, 2]}, {13, 9.5}], NCache[
    2^Rational[-1, 2], 0.7071067811865475], 
    NCache[{Rational[-1, 4] Pi, Rational[-3, 4] 
      Pi}, {-0.7853981633974483, -2.356194490192345}]], 
   CircleBox[NCache[{13, Rational[15, 2]}, {13, 7.5}], NCache[
    2^Rational[-1, 2], 0.7071067811865475], 
    NCache[{Rational[1, 4] Pi, Rational[3, 4] Pi}, {0.7853981633974483, 
     2.356194490192345}]], 
   CircleBox[NCache[{14, Rational[17, 2]}, {14, 8.5}], NCache[
    2^Rational[-1, 2], 0.7071067811865475], 
    NCache[{Rational[1, 4] Pi, Rational[-1, 4] Pi}, {
     0.7853981633974483, -0.7853981633974483}]], 
   CircleBox[NCache[{16, Rational[17, 2]}, {16, 8.5}], NCache[
    2^Rational[-1, 2], 0.7071067811865475], 
    NCache[{Rational[3, 4] Pi, Rational[5, 4] Pi}, {2.356194490192345, 
     3.9269908169872414`}]], 
   LineBox[NCache[{{Rational[33, 2], 8}, {Rational[35, 2], 9}}, {{16.5, 8}, {
      17.5, 9}}]], 
   LineBox[NCache[{{Rational[33, 2], 9}, {16.9, 8.6}}, {{16.5, 9}, {16.9, 
      8.6}}]], LineBox[
    NCache[{{17.1, 8.4}, {Rational[35, 2], 8}}, {{17.1, 8.4}, {17.5, 8}}]], 
   CircleBox[NCache[{18, Rational[17, 2]}, {18, 8.5}], NCache[
    2^Rational[-1, 2], 0.7071067811865475], 
    NCache[{Rational[1, 4] Pi, Rational[-1, 4] Pi}, {
     0.7853981633974483, -0.7853981633974483}]], 
   CircleBox[NCache[{20, Rational[17, 2]}, {20, 8.5}], NCache[
    2^Rational[-1, 2], 0.7071067811865475], 
    NCache[{Rational[3, 4] Pi, Rational[5, 4] Pi}, {2.356194490192345, 
     3.9269908169872414`}]], 
   LineBox[NCache[{{Rational[41, 2], 8}, {Rational[43, 2], 9}}, {{20.5, 8}, {
      21.5, 9}}]], 
   LineBox[NCache[{{Rational[41, 2], 9}, {20.9, 8.6}}, {{20.5, 9}, {20.9, 
      8.6}}]], LineBox[
    NCache[{{21.1, 8.4}, {Rational[43, 2], 8}}, {{21.1, 8.4}, {21.5, 8}}]], 
   LineBox[NCache[{{Rational[3, 2], 9}, {Rational[5, 2], 10}}, {{1.5, 9}, {
      2.5, 10}}]], 
   LineBox[NCache[{{Rational[3, 2], 10}, {1.9, 9.6}}, {{1.5, 10}, {1.9, 
      9.6}}]], LineBox[
    NCache[{{2.1, 9.4}, {Rational[5, 2], 9}}, {{2.1, 9.4}, {2.5, 9}}]], 
   CircleBox[NCache[{4, Rational[21, 2]}, {4, 10.5}], NCache[
    2^Rational[-1, 2], 0.7071067811865475], 
    NCache[{Rational[-1, 4] Pi, Rational[-3, 4] 
      Pi}, {-0.7853981633974483, -2.356194490192345}]], 
   CircleBox[NCache[{4, Rational[17, 2]}, {4, 8.5}], NCache[
    2^Rational[-1, 2], 0.7071067811865475], 
    NCache[{Rational[1, 4] Pi, Rational[3, 4] Pi}, {0.7853981633974483, 
     2.356194490192345}]], 
   CircleBox[NCache[{6, Rational[21, 2]}, {6, 10.5}], NCache[
    2^Rational[-1, 2], 0.7071067811865475], 
    NCache[{Rational[-1, 4] Pi, Rational[-3, 4] 
      Pi}, {-0.7853981633974483, -2.356194490192345}]], 
   CircleBox[NCache[{6, Rational[17, 2]}, {6, 8.5}], NCache[
    2^Rational[-1, 2], 0.7071067811865475], 
    NCache[{Rational[1, 4] Pi, Rational[3, 4] Pi}, {0.7853981633974483, 
     2.356194490192345}]], 
   LineBox[NCache[{{Rational[15, 2], 9}, {Rational[17, 2], 10}}, {{7.5, 9}, {
      8.5, 10}}]], 
   LineBox[NCache[{{Rational[15, 2], 10}, {7.9, 9.6}}, {{7.5, 10}, {7.9, 
      9.6}}]], LineBox[
    NCache[{{8.1, 9.4}, {Rational[17, 2], 9}}, {{8.1, 9.4}, {8.5, 9}}]], 
   LineBox[NCache[{{Rational[19, 2], 9}, {Rational[21, 2], 10}}, {{9.5, 9}, {
      10.5, 10}}]], 
   LineBox[NCache[{{Rational[19, 2], 10}, {9.9, 9.6}}, {{9.5, 10}, {9.9, 
      9.6}}]], LineBox[
    NCache[{{10.1, 9.4}, {Rational[21, 2], 9}}, {{10.1, 9.4}, {10.5, 9}}]], 
   LineBox[NCache[{{Rational[23, 2], 9}, {Rational[25, 2], 10}}, {{11.5, 9}, {
      12.5, 10}}]], 
   LineBox[NCache[{{Rational[23, 2], 10}, {11.9, 9.6}}, {{11.5, 10}, {11.9, 
      9.6}}]], LineBox[
    NCache[{{12.1, 9.4}, {Rational[25, 2], 9}}, {{12.1, 9.4}, {12.5, 9}}]], 
   LineBox[NCache[{{Rational[27, 2], 9}, {Rational[29, 2], 10}}, {{13.5, 9}, {
      14.5, 10}}]], 
   LineBox[NCache[{{Rational[27, 2], 10}, {13.9, 9.6}}, {{13.5, 10}, {13.9, 
      9.6}}]], LineBox[
    NCache[{{14.1, 9.4}, {Rational[29, 2], 9}}, {{14.1, 9.4}, {14.5, 9}}]], 
   CircleBox[NCache[{15, Rational[19, 2]}, {15, 9.5}], NCache[
    2^Rational[-1, 2], 0.7071067811865475], 
    NCache[{Rational[1, 4] Pi, Rational[-1, 4] Pi}, {
     0.7853981633974483, -0.7853981633974483}]], 
   CircleBox[NCache[{17, Rational[19, 2]}, {17, 9.5}], NCache[
    2^Rational[-1, 2], 0.7071067811865475], 
    NCache[{Rational[3, 4] Pi, Rational[5, 4] Pi}, {2.356194490192345, 
     3.9269908169872414`}]], 
   LineBox[NCache[{{Rational[35, 2], 9}, {Rational[37, 2], 10}}, {{17.5, 9}, {
      18.5, 10}}]], 
   LineBox[NCache[{{Rational[35, 2], 10}, {17.9, 9.6}}, {{17.5, 10}, {17.9, 
      9.6}}]], LineBox[
    NCache[{{18.1, 9.4}, {Rational[37, 2], 9}}, {{18.1, 9.4}, {18.5, 9}}]], 
   CircleBox[NCache[{20, Rational[21, 2]}, {20, 10.5}], NCache[
    2^Rational[-1, 2], 0.7071067811865475], 
    NCache[{Rational[-1, 4] Pi, Rational[-3, 4] 
      Pi}, {-0.7853981633974483, -2.356194490192345}]], 
   CircleBox[NCache[{20, Rational[17, 2]}, {20, 8.5}], NCache[
    2^Rational[-1, 2], 0.7071067811865475], 
    NCache[{Rational[1, 4] Pi, Rational[3, 4] Pi}, {0.7853981633974483, 
     2.356194490192345}]], 
   LineBox[NCache[{{Rational[43, 2], 9}, {Rational[45, 2], 10}}, {{21.5, 9}, {
      22.5, 10}}]], 
   LineBox[NCache[{{Rational[43, 2], 10}, {21.9, 9.6}}, {{21.5, 10}, {21.9, 
      9.6}}]], LineBox[
    NCache[{{22.1, 9.4}, {Rational[45, 2], 9}}, {{22.1, 9.4}, {22.5, 9}}]], 
   LineBox[NCache[{{Rational[1, 2], 10}, {Rational[3, 2], 11}}, {{0.5, 10}, {
      1.5, 11}}]], 
   LineBox[NCache[{{Rational[1, 2], 11}, {0.9, 10.6}}, {{0.5, 11}, {0.9, 
      10.6}}]], 
   LineBox[NCache[{{1.1, 10.4}, {Rational[3, 2], 10}}, {{1.1, 10.4}, {
      1.5, 10}}]], 
   LineBox[NCache[{{Rational[5, 2], 10}, {Rational[7, 2], 11}}, {{2.5, 10}, {
      3.5, 11}}]], 
   LineBox[NCache[{{Rational[5, 2], 11}, {2.9, 10.6}}, {{2.5, 11}, {2.9, 
      10.6}}]], 
   LineBox[NCache[{{3.1, 10.4}, {Rational[7, 2], 10}}, {{3.1, 10.4}, {
      3.5, 10}}]], 
   CircleBox[NCache[{4, Rational[21, 2]}, {4, 10.5}], NCache[
    2^Rational[-1, 2], 0.7071067811865475], 
    NCache[{Rational[1, 4] Pi, Rational[-1, 4] Pi}, {
     0.7853981633974483, -0.7853981633974483}]], 
   CircleBox[NCache[{6, Rational[21, 2]}, {6, 10.5}], NCache[
    2^Rational[-1, 2], 0.7071067811865475], 
    NCache[{Rational[3, 4] Pi, Rational[5, 4] Pi}, {2.356194490192345, 
     3.9269908169872414`}]], 
   CircleBox[NCache[{6, Rational[21, 2]}, {6, 10.5}], NCache[
    2^Rational[-1, 2], 0.7071067811865475], 
    NCache[{Rational[1, 4] Pi, Rational[-1, 4] Pi}, {
     0.7853981633974483, -0.7853981633974483}]], 
   CircleBox[NCache[{8, Rational[21, 2]}, {8, 10.5}], NCache[
    2^Rational[-1, 2], 0.7071067811865475], 
    NCache[{Rational[3, 4] Pi, Rational[5, 4] Pi}, {2.356194490192345, 
     3.9269908169872414`}]], 
   CircleBox[NCache[{8, Rational[21, 2]}, {8, 10.5}], NCache[
    2^Rational[-1, 2], 0.7071067811865475], 
    NCache[{Rational[1, 4] Pi, Rational[-1, 4] Pi}, {
     0.7853981633974483, -0.7853981633974483}]], 
   CircleBox[NCache[{10, Rational[21, 2]}, {10, 10.5}], NCache[
    2^Rational[-1, 2], 0.7071067811865475], 
    NCache[{Rational[3, 4] Pi, Rational[5, 4] Pi}, {2.356194490192345, 
     3.9269908169872414`}]], 
   CircleBox[NCache[{10, Rational[21, 2]}, {10, 10.5}], NCache[
    2^Rational[-1, 2], 0.7071067811865475], 
    NCache[{Rational[1, 4] Pi, Rational[-1, 4] Pi}, {
     0.7853981633974483, -0.7853981633974483}]], 
   CircleBox[NCache[{12, Rational[21, 2]}, {12, 10.5}], NCache[
    2^Rational[-1, 2], 0.7071067811865475], 
    NCache[{Rational[3, 4] Pi, Rational[5, 4] Pi}, {2.356194490192345, 
     3.9269908169872414`}]], 
   LineBox[
    NCache[{{Rational[25, 2], 10}, {Rational[27, 2], 11}}, {{12.5, 10}, {
      13.5, 11}}]], 
   LineBox[NCache[{{Rational[25, 2], 11}, {12.9, 10.6}}, {{12.5, 11}, {12.9, 
      10.6}}]], 
   LineBox[NCache[{{13.1, 10.4}, {Rational[27, 2], 10}}, {{13.1, 10.4}, {
      13.5, 10}}]], 
   CircleBox[NCache[{14, Rational[21, 2]}, {14, 10.5}], NCache[
    2^Rational[-1, 2], 0.7071067811865475], 
    NCache[{Rational[1, 4] Pi, Rational[-1, 4] Pi}, {
     0.7853981633974483, -0.7853981633974483}]], 
   CircleBox[NCache[{16, Rational[21, 2]}, {16, 10.5}], NCache[
    2^Rational[-1, 2], 0.7071067811865475], 
    NCache[{Rational[3, 4] Pi, Rational[5, 4] Pi}, {2.356194490192345, 
     3.9269908169872414`}]], 
   LineBox[NCache[{{Rational[33, 2], 10}, {Rational[35, 2], 11}}, {{
      16.5, 10}, {17.5, 11}}]], 
   LineBox[NCache[{{Rational[33, 2], 11}, {16.9, 10.6}}, {{16.5, 11}, {16.9, 
      10.6}}]], 
   LineBox[NCache[{{17.1, 10.4}, {Rational[35, 2], 10}}, {{17.1, 10.4}, {
      17.5, 10}}]], 
   CircleBox[NCache[{19, Rational[23, 2]}, {19, 11.5}], NCache[
    2^Rational[-1, 2], 0.7071067811865475], 
    NCache[{Rational[-1, 4] Pi, Rational[-3, 4] 
      Pi}, {-0.7853981633974483, -2.356194490192345}]], 
   CircleBox[NCache[{19, Rational[19, 2]}, {19, 9.5}], NCache[
    2^Rational[-1, 2], 0.7071067811865475], 
    NCache[{Rational[1, 4] Pi, Rational[3, 4] Pi}, {0.7853981633974483, 
     2.356194490192345}]], 
   LineBox[NCache[{{Rational[41, 2], 10}, {Rational[43, 2], 11}}, {{
      20.5, 10}, {21.5, 11}}]], 
   LineBox[NCache[{{Rational[41, 2], 11}, {20.9, 10.6}}, {{20.5, 11}, {20.9, 
      10.6}}]], 
   LineBox[NCache[{{21.1, 10.4}, {Rational[43, 2], 10}}, {{21.1, 10.4}, {
      21.5, 10}}]], 
   CircleBox[NCache[{1, Rational[23, 2]}, {1, 11.5}], NCache[
    2^Rational[-1, 2], 0.7071067811865475], 
    NCache[{Rational[1, 4] Pi, Rational[-1, 4] Pi}, {
     0.7853981633974483, -0.7853981633974483}]], 
   CircleBox[NCache[{3, Rational[23, 2]}, {3, 11.5}], NCache[
    2^Rational[-1, 2], 0.7071067811865475], 
    NCache[{Rational[3, 4] Pi, Rational[5, 4] Pi}, {2.356194490192345, 
     3.9269908169872414`}]], 
   LineBox[NCache[{{Rational[7, 2], 11}, {Rational[9, 2], 12}}, {{3.5, 11}, {
      4.5, 12}}]], 
   LineBox[NCache[{{Rational[7, 2], 12}, {3.9, 11.6}}, {{3.5, 12}, {3.9, 
      11.6}}]], 
   LineBox[NCache[{{4.1, 11.4}, {Rational[9, 2], 11}}, {{4.1, 11.4}, {
      4.5, 11}}]], 
   LineBox[NCache[{{Rational[11, 2], 11}, {Rational[13, 2], 12}}, {{
      5.5, 11}, {6.5, 12}}]], 
   LineBox[NCache[{{Rational[11, 2], 12}, {5.9, 11.6}}, {{5.5, 12}, {5.9, 
      11.6}}]], 
   LineBox[NCache[{{6.1, 11.4}, {Rational[13, 2], 11}}, {{6.1, 11.4}, {
      6.5, 11}}]], 
   LineBox[NCache[{{Rational[15, 2], 11}, {Rational[17, 2], 12}}, {{
      7.5, 11}, {8.5, 12}}]], 
   LineBox[NCache[{{Rational[15, 2], 12}, {7.9, 11.6}}, {{7.5, 12}, {7.9, 
      11.6}}]], 
   LineBox[NCache[{{8.1, 11.4}, {Rational[17, 2], 11}}, {{8.1, 11.4}, {
      8.5, 11}}]], 
   CircleBox[NCache[{10, Rational[25, 2]}, {10, 12.5}], NCache[
    2^Rational[-1, 2], 0.7071067811865475], 
    NCache[{Rational[-1, 4] Pi, Rational[-3, 4] 
      Pi}, {-0.7853981633974483, -2.356194490192345}]], 
   CircleBox[NCache[{10, Rational[21, 2]}, {10, 10.5}], NCache[
    2^Rational[-1, 2], 0.7071067811865475], 
    NCache[{Rational[1, 4] Pi, Rational[3, 4] Pi}, {0.7853981633974483, 
     2.356194490192345}]], 
   LineBox[NCache[{{Rational[23, 2], 11}, {Rational[25, 2], 12}}, {{
      11.5, 11}, {12.5, 12}}]], 
   LineBox[NCache[{{Rational[23, 2], 12}, {11.9, 11.6}}, {{11.5, 12}, {11.9, 
      11.6}}]], 
   LineBox[NCache[{{12.1, 11.4}, {Rational[25, 2], 11}}, {{12.1, 11.4}, {
      12.5, 11}}]], 
   CircleBox[NCache[{14, Rational[25, 2]}, {14, 12.5}], NCache[
    2^Rational[-1, 2], 0.7071067811865475], 
    NCache[{Rational[-1, 4] Pi, Rational[-3, 4] 
      Pi}, {-0.7853981633974483, -2.356194490192345}]], 
   CircleBox[NCache[{14, Rational[21, 2]}, {14, 10.5}], NCache[
    2^Rational[-1, 2], 0.7071067811865475], 
    NCache[{Rational[1, 4] Pi, Rational[3, 4] Pi}, {0.7853981633974483, 
     2.356194490192345}]], 
   CircleBox[NCache[{16, Rational[25, 2]}, {16, 12.5}], NCache[
    2^Rational[-1, 2], 0.7071067811865475], 
    NCache[{Rational[-1, 4] Pi, Rational[-3, 4] 
      Pi}, {-0.7853981633974483, -2.356194490192345}]], 
   CircleBox[NCache[{16, Rational[21, 2]}, {16, 10.5}], NCache[
    2^Rational[-1, 2], 0.7071067811865475], 
    NCache[{Rational[1, 4] Pi, Rational[3, 4] Pi}, {0.7853981633974483, 
     2.356194490192345}]], 
   LineBox[NCache[{{Rational[35, 2], 11}, {Rational[37, 2], 12}}, {{
      17.5, 11}, {18.5, 12}}]], 
   LineBox[NCache[{{Rational[35, 2], 12}, {17.9, 11.6}}, {{17.5, 12}, {17.9, 
      11.6}}]], 
   LineBox[NCache[{{18.1, 11.4}, {Rational[37, 2], 11}}, {{18.1, 11.4}, {
      18.5, 11}}]], 
   LineBox[NCache[{{Rational[39, 2], 11}, {Rational[41, 2], 12}}, {{
      19.5, 11}, {20.5, 12}}]], 
   LineBox[NCache[{{Rational[39, 2], 12}, {19.9, 11.6}}, {{19.5, 12}, {19.9, 
      11.6}}]], 
   LineBox[NCache[{{20.1, 11.4}, {Rational[41, 2], 11}}, {{20.1, 11.4}, {
      20.5, 11}}]], 
   CircleBox[NCache[{22, Rational[25, 2]}, {22, 12.5}], NCache[
    2^Rational[-1, 2], 0.7071067811865475], 
    NCache[{Rational[-1, 4] Pi, Rational[-3, 4] 
      Pi}, {-0.7853981633974483, -2.356194490192345}]], 
   CircleBox[NCache[{22, Rational[21, 2]}, {22, 10.5}], NCache[
    2^Rational[-1, 2], 0.7071067811865475], 
    NCache[{Rational[1, 4] Pi, Rational[3, 4] Pi}, {0.7853981633974483, 
     2.356194490192345}]], 
   CircleBox[NCache[{0, Rational[25, 2]}, {0, 12.5}], NCache[
    2^Rational[-1, 2], 0.7071067811865475], 
    NCache[{Rational[1, 4] Pi, Rational[-1, 4] Pi}, {
     0.7853981633974483, -0.7853981633974483}]], 
   CircleBox[NCache[{2, Rational[25, 2]}, {2, 12.5}], NCache[
    2^Rational[-1, 2], 0.7071067811865475], 
    NCache[{Rational[3, 4] Pi, Rational[5, 4] Pi}, {2.356194490192345, 
     3.9269908169872414`}]], 
   LineBox[NCache[{{Rational[5, 2], 12}, {Rational[7, 2], 13}}, {{2.5, 12}, {
      3.5, 13}}]], 
   LineBox[NCache[{{Rational[5, 2], 13}, {2.9, 12.6}}, {{2.5, 13}, {2.9, 
      12.6}}]], 
   LineBox[NCache[{{3.1, 12.4}, {Rational[7, 2], 12}}, {{3.1, 12.4}, {
      3.5, 12}}]], 
   CircleBox[NCache[{4, Rational[25, 2]}, {4, 12.5}], NCache[
    2^Rational[-1, 2], 0.7071067811865475], 
    NCache[{Rational[1, 4] Pi, Rational[-1, 4] Pi}, {
     0.7853981633974483, -0.7853981633974483}]], 
   CircleBox[NCache[{6, Rational[25, 2]}, {6, 12.5}], NCache[
    2^Rational[-1, 2], 0.7071067811865475], 
    NCache[{Rational[3, 4] Pi, Rational[5, 4] Pi}, {2.356194490192345, 
     3.9269908169872414`}]], 
   LineBox[NCache[{{Rational[13, 2], 12}, {Rational[15, 2], 13}}, {{
      6.5, 12}, {7.5, 13}}]], 
   LineBox[NCache[{{Rational[13, 2], 13}, {6.9, 12.6}}, {{6.5, 13}, {6.9, 
      12.6}}]], 
   LineBox[NCache[{{7.1, 12.4}, {Rational[15, 2], 12}}, {{7.1, 12.4}, {
      7.5, 12}}]], 
   LineBox[NCache[{{Rational[17, 2], 12}, {Rational[19, 2], 13}}, {{
      8.5, 12}, {9.5, 13}}]], 
   LineBox[NCache[{{Rational[17, 2], 13}, {8.9, 12.6}}, {{8.5, 13}, {8.9, 
      12.6}}]], 
   LineBox[NCache[{{9.1, 12.4}, {Rational[19, 2], 12}}, {{9.1, 12.4}, {
      9.5, 12}}]], 
   CircleBox[NCache[{10, Rational[25, 2]}, {10, 12.5}], NCache[
    2^Rational[-1, 2], 0.7071067811865475], 
    NCache[{Rational[1, 4] Pi, Rational[-1, 4] Pi}, {
     0.7853981633974483, -0.7853981633974483}]], 
   CircleBox[NCache[{12, Rational[25, 2]}, {12, 12.5}], NCache[
    2^Rational[-1, 2], 0.7071067811865475], 
    NCache[{Rational[3, 4] Pi, Rational[5, 4] Pi}, {2.356194490192345, 
     3.9269908169872414`}]], 
   LineBox[NCache[{{Rational[25, 2], 12}, {Rational[27, 2], 13}}, {{
      12.5, 12}, {13.5, 13}}]], 
   LineBox[NCache[{{Rational[25, 2], 13}, {12.9, 12.6}}, {{12.5, 13}, {12.9, 
      12.6}}]], 
   LineBox[NCache[{{13.1, 12.4}, {Rational[27, 2], 12}}, {{13.1, 12.4}, {
      13.5, 12}}]], 
   CircleBox[NCache[{15, Rational[27, 2]}, {15, 13.5}], NCache[
    2^Rational[-1, 2], 0.7071067811865475], 
    NCache[{Rational[-1, 4] Pi, Rational[-3, 4] 
      Pi}, {-0.7853981633974483, -2.356194490192345}]], 
   CircleBox[NCache[{15, Rational[23, 2]}, {15, 11.5}], NCache[
    2^Rational[-1, 2], 0.7071067811865475], 
    NCache[{Rational[1, 4] Pi, Rational[3, 4] Pi}, {0.7853981633974483, 
     2.356194490192345}]], 
   LineBox[NCache[{{Rational[33, 2], 12}, {Rational[35, 2], 13}}, {{
      16.5, 12}, {17.5, 13}}]], 
   LineBox[NCache[{{Rational[33, 2], 13}, {16.9, 12.6}}, {{16.5, 13}, {16.9, 
      12.6}}]], 
   LineBox[NCache[{{17.1, 12.4}, {Rational[35, 2], 12}}, {{17.1, 12.4}, {
      17.5, 12}}]], 
   CircleBox[NCache[{18, Rational[25, 2]}, {18, 12.5}], NCache[
    2^Rational[-1, 2], 0.7071067811865475], 
    NCache[{Rational[1, 4] Pi, Rational[-1, 4] Pi}, {
     0.7853981633974483, -0.7853981633974483}]], 
   CircleBox[NCache[{20, Rational[25, 2]}, {20, 12.5}], NCache[
    2^Rational[-1, 2], 0.7071067811865475], 
    NCache[{Rational[3, 4] Pi, Rational[5, 4] Pi}, {2.356194490192345, 
     3.9269908169872414`}]], 
   LineBox[NCache[{{Rational[41, 2], 12}, {Rational[43, 2], 13}}, {{
      20.5, 12}, {21.5, 13}}]], 
   LineBox[NCache[{{Rational[41, 2], 13}, {20.9, 12.6}}, {{20.5, 13}, {20.9, 
      12.6}}]], 
   LineBox[NCache[{{21.1, 12.4}, {Rational[43, 2], 12}}, {{21.1, 12.4}, {
      21.5, 12}}]], 
   LineBox[NCache[{{Rational[3, 2], 13}, {Rational[5, 2], 14}}, {{1.5, 13}, {
      2.5, 14}}]], 
   LineBox[NCache[{{Rational[3, 2], 14}, {1.9, 13.6}}, {{1.5, 14}, {1.9, 
      13.6}}]], 
   LineBox[NCache[{{2.1, 13.4}, {Rational[5, 2], 13}}, {{2.1, 13.4}, {
      2.5, 13}}]], 
   LineBox[NCache[{{Rational[7, 2], 13}, {Rational[9, 2], 14}}, {{3.5, 13}, {
      4.5, 14}}]], 
   LineBox[NCache[{{Rational[7, 2], 14}, {3.9, 13.6}}, {{3.5, 14}, {3.9, 
      13.6}}]], 
   LineBox[NCache[{{4.1, 13.4}, {Rational[9, 2], 13}}, {{4.1, 13.4}, {
      4.5, 13}}]], 
   CircleBox[NCache[{6, Rational[29, 2]}, {6, 14.5}], NCache[
    2^Rational[-1, 2], 0.7071067811865475], 
    NCache[{Rational[-1, 4] Pi, Rational[-3, 4] 
      Pi}, {-0.7853981633974483, -2.356194490192345}]], 
   CircleBox[NCache[{6, Rational[25, 2]}, {6, 12.5}], NCache[
    2^Rational[-1, 2], 0.7071067811865475], 
    NCache[{Rational[1, 4] Pi, Rational[3, 4] Pi}, {0.7853981633974483, 
     2.356194490192345}]], 
   CircleBox[NCache[{8, Rational[29, 2]}, {8, 14.5}], NCache[
    2^Rational[-1, 2], 0.7071067811865475], 
    NCache[{Rational[-1, 4] Pi, Rational[-3, 4] 
      Pi}, {-0.7853981633974483, -2.356194490192345}]], 
   CircleBox[NCache[{8, Rational[25, 2]}, {8, 12.5}], NCache[
    2^Rational[-1, 2], 0.7071067811865475], 
    NCache[{Rational[1, 4] Pi, Rational[3, 4] Pi}, {0.7853981633974483, 
     2.356194490192345}]], 
   CircleBox[NCache[{10, Rational[29, 2]}, {10, 14.5}], NCache[
    2^Rational[-1, 2], 0.7071067811865475], 
    NCache[{Rational[-1, 4] Pi, Rational[-3, 4] 
      Pi}, {-0.7853981633974483, -2.356194490192345}]], 
   CircleBox[NCache[{10, Rational[25, 2]}, {10, 12.5}], NCache[
    2^Rational[-1, 2], 0.7071067811865475], 
    NCache[{Rational[1, 4] Pi, Rational[3, 4] Pi}, {0.7853981633974483, 
     2.356194490192345}]], 
   CircleBox[NCache[{11, Rational[27, 2]}, {11, 13.5}], NCache[
    2^Rational[-1, 2], 0.7071067811865475], 
    NCache[{Rational[1, 4] Pi, Rational[-1, 4] Pi}, {
     0.7853981633974483, -0.7853981633974483}]], 
   CircleBox[NCache[{13, Rational[27, 2]}, {13, 13.5}], NCache[
    2^Rational[-1, 2], 0.7071067811865475], 
    NCache[{Rational[3, 4] Pi, Rational[5, 4] Pi}, {2.356194490192345, 
     3.9269908169872414`}]], 
   CircleBox[NCache[{14, Rational[29, 2]}, {14, 14.5}], NCache[
    2^Rational[-1, 2], 0.7071067811865475], 
    NCache[{Rational[-1, 4] Pi, Rational[-3, 4] 
      Pi}, {-0.7853981633974483, -2.356194490192345}]], 
   CircleBox[NCache[{14, Rational[25, 2]}, {14, 12.5}], NCache[
    2^Rational[-1, 2], 0.7071067811865475], 
    NCache[{Rational[1, 4] Pi, Rational[3, 4] Pi}, {0.7853981633974483, 
     2.356194490192345}]], 
   LineBox[NCache[{{Rational[31, 2], 13}, {Rational[33, 2], 14}}, {{
      15.5, 13}, {16.5, 14}}]], 
   LineBox[NCache[{{Rational[31, 2], 14}, {15.9, 13.6}}, {{15.5, 14}, {15.9, 
      13.6}}]], 
   LineBox[NCache[{{16.1, 13.4}, {Rational[33, 2], 13}}, {{16.1, 13.4}, {
      16.5, 13}}]], 
   LineBox[NCache[{{Rational[35, 2], 13}, {Rational[37, 2], 14}}, {{
      17.5, 13}, {18.5, 14}}]], 
   LineBox[NCache[{{Rational[35, 2], 14}, {17.9, 13.6}}, {{17.5, 14}, {17.9, 
      13.6}}]], 
   LineBox[NCache[{{18.1, 13.4}, {Rational[37, 2], 13}}, {{18.1, 13.4}, {
      18.5, 13}}]], 
   CircleBox[NCache[{20, Rational[29, 2]}, {20, 14.5}], NCache[
    2^Rational[-1, 2], 0.7071067811865475], 
    NCache[{Rational[-1, 4] Pi, Rational[-3, 4] 
      Pi}, {-0.7853981633974483, -2.356194490192345}]], 
   CircleBox[NCache[{20, Rational[25, 2]}, {20, 12.5}], NCache[
    2^Rational[-1, 2], 0.7071067811865475], 
    NCache[{Rational[1, 4] Pi, Rational[3, 4] Pi}, {0.7853981633974483, 
     2.356194490192345}]], 
   LineBox[NCache[{{Rational[43, 2], 13}, {Rational[45, 2], 14}}, {{
      21.5, 13}, {22.5, 14}}]], 
   LineBox[NCache[{{Rational[43, 2], 14}, {21.9, 13.6}}, {{21.5, 14}, {21.9, 
      13.6}}]], 
   LineBox[NCache[{{22.1, 13.4}, {Rational[45, 2], 13}}, {{22.1, 13.4}, {
      22.5, 13}}]], 
   CircleBox[NCache[{1, Rational[31, 2]}, {1, 15.5}], NCache[
    2^Rational[-1, 2], 0.7071067811865475], 
    NCache[{Rational[-1, 4] Pi, Rational[-3, 4] 
      Pi}, {-0.7853981633974483, -2.356194490192345}]], 
   CircleBox[NCache[{1, Rational[27, 2]}, {1, 13.5}], NCache[
    2^Rational[-1, 2], 0.7071067811865475], 
    NCache[{Rational[1, 4] Pi, Rational[3, 4] Pi}, {0.7853981633974483, 
     2.356194490192345}]], 
   CircleBox[NCache[{2, Rational[29, 2]}, {2, 14.5}], NCache[
    2^Rational[-1, 2], 0.7071067811865475], 
    NCache[{Rational[1, 4] Pi, Rational[-1, 4] Pi}, {
     0.7853981633974483, -0.7853981633974483}]], 
   CircleBox[NCache[{4, Rational[29, 2]}, {4, 14.5}], NCache[
    2^Rational[-1, 2], 0.7071067811865475], 
    NCache[{Rational[3, 4] Pi, Rational[5, 4] Pi}, {2.356194490192345, 
     3.9269908169872414`}]], 
   CircleBox[NCache[{5, Rational[31, 2]}, {5, 15.5}], NCache[
    2^Rational[-1, 2], 0.7071067811865475], 
    NCache[{Rational[-1, 4] Pi, Rational[-3, 4] 
      Pi}, {-0.7853981633974483, -2.356194490192345}]], 
   CircleBox[NCache[{5, Rational[27, 2]}, {5, 13.5}], NCache[
    2^Rational[-1, 2], 0.7071067811865475], 
    NCache[{Rational[1, 4] Pi, Rational[3, 4] Pi}, {0.7853981633974483, 
     2.356194490192345}]], 
   LineBox[NCache[{{Rational[13, 2], 14}, {Rational[15, 2], 15}}, {{
      6.5, 14}, {7.5, 15}}]], 
   LineBox[NCache[{{Rational[13, 2], 15}, {6.9, 14.6}}, {{6.5, 15}, {6.9, 
      14.6}}]], 
   LineBox[NCache[{{7.1, 14.4}, {Rational[15, 2], 14}}, {{7.1, 14.4}, {
      7.5, 14}}]], 
   CircleBox[NCache[{8, Rational[29, 2]}, {8, 14.5}], NCache[
    2^Rational[-1, 2], 0.7071067811865475], 
    NCache[{Rational[1, 4] Pi, Rational[-1, 4] Pi}, {
     0.7853981633974483, -0.7853981633974483}]], 
   CircleBox[NCache[{10, Rational[29, 2]}, {10, 14.5}], NCache[
    2^Rational[-1, 2], 0.7071067811865475], 
    NCache[{Rational[3, 4] Pi, Rational[5, 4] Pi}, {2.356194490192345, 
     3.9269908169872414`}]], 
   CircleBox[NCache[{10, Rational[29, 2]}, {10, 14.5}], NCache[
    2^Rational[-1, 2], 0.7071067811865475], 
    NCache[{Rational[1, 4] Pi, Rational[-1, 4] Pi}, {
     0.7853981633974483, -0.7853981633974483}]], 
   CircleBox[NCache[{12, Rational[29, 2]}, {12, 14.5}], NCache[
    2^Rational[-1, 2], 0.7071067811865475], 
    NCache[{Rational[3, 4] Pi, Rational[5, 4] Pi}, {2.356194490192345, 
     3.9269908169872414`}]], 
   CircleBox[NCache[{12, Rational[29, 2]}, {12, 14.5}], NCache[
    2^Rational[-1, 2], 0.7071067811865475], 
    NCache[{Rational[1, 4] Pi, Rational[-1, 4] Pi}, {
     0.7853981633974483, -0.7853981633974483}]], 
   CircleBox[NCache[{14, Rational[29, 2]}, {14, 14.5}], NCache[
    2^Rational[-1, 2], 0.7071067811865475], 
    NCache[{Rational[3, 4] Pi, Rational[5, 4] Pi}, {2.356194490192345, 
     3.9269908169872414`}]], 
   LineBox[NCache[{{Rational[29, 2], 14}, {Rational[31, 2], 15}}, {{
      14.5, 14}, {15.5, 15}}]], 
   LineBox[NCache[{{Rational[29, 2], 15}, {14.9, 14.6}}, {{14.5, 15}, {14.9, 
      14.6}}]], 
   LineBox[NCache[{{15.1, 14.4}, {Rational[31, 2], 14}}, {{15.1, 14.4}, {
      15.5, 14}}]], 
   LineBox[NCache[{{Rational[33, 2], 14}, {Rational[35, 2], 15}}, {{
      16.5, 14}, {17.5, 15}}]], 
   LineBox[NCache[{{Rational[33, 2], 15}, {16.9, 14.6}}, {{16.5, 15}, {16.9, 
      14.6}}]], 
   LineBox[
    NCache[{{17.1, 14.4}, {Rational[35, 2], 14}}, {{17.1, 14.4}, {
      17.5, 14}}]], 
   LineBox[NCache[{{Rational[37, 2], 14}, {Rational[39, 2], 15}}, {{
      18.5, 14}, {19.5, 15}}]], 
   LineBox[NCache[{{Rational[37, 2], 15}, {18.9, 14.6}}, {{18.5, 15}, {18.9, 
      14.6}}]], 
   LineBox[NCache[{{19.1, 14.4}, {Rational[39, 2], 14}}, {{19.1, 14.4}, {
      19.5, 14}}]], 
   LineBox[NCache[{{Rational[41, 2], 14}, {Rational[43, 2], 15}}, {{
      20.5, 14}, {21.5, 15}}]], 
   LineBox[NCache[{{Rational[41, 2], 15}, {20.9, 14.6}}, {{20.5, 15}, {20.9, 
      14.6}}]], 
   LineBox[NCache[{{21.1, 14.4}, {Rational[43, 2], 14}}, {{21.1, 14.4}, {
      21.5, 14}}]], 
   CircleBox[NCache[{2, Rational[33, 2]}, {2, 16.5}], NCache[
    2^Rational[-1, 2], 0.7071067811865475], 
    NCache[{Rational[-1, 4] Pi, Rational[-3, 4] 
      Pi}, {-0.7853981633974483, -2.356194490192345}]], 
   CircleBox[NCache[{2, Rational[29, 2]}, {2, 14.5}], NCache[
    2^Rational[-1, 2], 0.7071067811865475], 
    NCache[{Rational[1, 4] Pi, Rational[3, 4] Pi}, {0.7853981633974483, 
     2.356194490192345}]], 
   CircleBox[NCache[{4, Rational[33, 2]}, {4, 16.5}], NCache[
    2^Rational[-1, 2], 0.7071067811865475], 
    NCache[{Rational[-1, 4] Pi, Rational[-3, 4] 
      Pi}, {-0.7853981633974483, -2.356194490192345}]], 
   CircleBox[NCache[{4, Rational[29, 2]}, {4, 14.5}], NCache[
    2^Rational[-1, 2], 0.7071067811865475], 
    NCache[{Rational[1, 4] Pi, Rational[3, 4] Pi}, {0.7853981633974483, 
     2.356194490192345}]], 
   CircleBox[NCache[{6, Rational[33, 2]}, {6, 16.5}], NCache[
    2^Rational[-1, 2], 0.7071067811865475], 
    NCache[{Rational[-1, 4] Pi, Rational[-3, 4] 
      Pi}, {-0.7853981633974483, -2.356194490192345}]], 
   CircleBox[NCache[{6, Rational[29, 2]}, {6, 14.5}], NCache[
    2^Rational[-1, 2], 0.7071067811865475], 
    NCache[{Rational[1, 4] Pi, Rational[3, 4] Pi}, {0.7853981633974483, 
     2.356194490192345}]], 
   CircleBox[NCache[{8, Rational[33, 2]}, {8, 16.5}], NCache[
    2^Rational[-1, 2], 0.7071067811865475], 
    NCache[{Rational[-1, 4] Pi, Rational[-3, 4] 
      Pi}, {-0.7853981633974483, -2.356194490192345}]], 
   CircleBox[NCache[{8, Rational[29, 2]}, {8, 14.5}], NCache[
    2^Rational[-1, 2], 0.7071067811865475], 
    NCache[{Rational[1, 4] Pi, Rational[3, 4] Pi}, {0.7853981633974483, 
     2.356194490192345}]], 
   CircleBox[NCache[{10, Rational[33, 2]}, {10, 16.5}], NCache[
    2^Rational[-1, 2], 0.7071067811865475], 
    NCache[{Rational[-1, 4] Pi, Rational[-3, 4] 
      Pi}, {-0.7853981633974483, -2.356194490192345}]], 
   CircleBox[NCache[{10, Rational[29, 2]}, {10, 14.5}], NCache[
    2^Rational[-1, 2], 0.7071067811865475], 
    NCache[{Rational[1, 4] Pi, Rational[3, 4] Pi}, {0.7853981633974483, 
     2.356194490192345}]], 
   CircleBox[NCache[{11, Rational[31, 2]}, {11, 15.5}], NCache[
    2^Rational[-1, 2], 0.7071067811865475], 
    NCache[{Rational[1, 4] Pi, Rational[-1, 4] Pi}, {
     0.7853981633974483, -0.7853981633974483}]], 
   CircleBox[NCache[{13, Rational[31, 2]}, {13, 15.5}], NCache[
    2^Rational[-1, 2], 0.7071067811865475], 
    NCache[{Rational[3, 4] Pi, Rational[5, 4] Pi}, {2.356194490192345, 
     3.9269908169872414`}]], 
   CircleBox[NCache[{14, Rational[33, 2]}, {14, 16.5}], NCache[
    2^Rational[-1, 2], 0.7071067811865475], 
    NCache[{Rational[-1, 4] Pi, Rational[-3, 4] 
      Pi}, {-0.7853981633974483, -2.356194490192345}]], 
   CircleBox[NCache[{14, Rational[29, 2]}, {14, 14.5}], NCache[
    2^Rational[-1, 2], 0.7071067811865475], 
    NCache[{Rational[1, 4] Pi, Rational[3, 4] Pi}, {0.7853981633974483, 
     2.356194490192345}]], 
   LineBox[NCache[{{Rational[31, 2], 15}, {Rational[33, 2], 16}}, {{
      15.5, 15}, {16.5, 16}}]], 
   LineBox[NCache[{{Rational[31, 2], 16}, {15.9, 15.6}}, {{15.5, 16}, {15.9, 
      15.6}}]], 
   LineBox[NCache[{{16.1, 15.4}, {Rational[33, 2], 15}}, {{16.1, 15.4}, {
      16.5, 15}}]], 
   CircleBox[NCache[{18, Rational[33, 2]}, {18, 16.5}], NCache[
    2^Rational[-1, 2], 0.7071067811865475], 
    NCache[{Rational[-1, 4] Pi, Rational[-3, 4] 
      Pi}, {-0.7853981633974483, -2.356194490192345}]], 
   CircleBox[NCache[{18, Rational[29, 2]}, {18, 14.5}], NCache[
    2^Rational[-1, 2], 0.7071067811865475], 
    NCache[{Rational[1, 4] Pi, Rational[3, 4] Pi}, {0.7853981633974483, 
     2.356194490192345}]], 
   LineBox[NCache[{{Rational[39, 2], 15}, {Rational[41, 2], 16}}, {{
      19.5, 15}, {20.5, 16}}]], 
   LineBox[NCache[{{Rational[39, 2], 16}, {19.9, 15.6}}, {{19.5, 16}, {19.9, 
      15.6}}]], 
   LineBox[NCache[{{20.1, 15.4}, {Rational[41, 2], 15}}, {{20.1, 15.4}, {
      20.5, 15}}]], 
   CircleBox[NCache[{21, Rational[31, 2]}, {21, 15.5}], NCache[
    2^Rational[-1, 2], 0.7071067811865475], 
    NCache[{Rational[1, 4] Pi, Rational[-1, 4] Pi}, {
     0.7853981633974483, -0.7853981633974483}]], 
   CircleBox[NCache[{23, Rational[31, 2]}, {23, 15.5}], NCache[
    2^Rational[-1, 2], 0.7071067811865475], 
    NCache[{Rational[3, 4] Pi, Rational[5, 4] Pi}, {2.356194490192345, 
     3.9269908169872414`}]], 
   LineBox[NCache[{{Rational[1, 2], 16}, {Rational[3, 2], 17}}, {{0.5, 16}, {
      1.5, 17}}]], 
   LineBox[NCache[{{Rational[1, 2], 17}, {0.9, 16.6}}, {{0.5, 17}, {0.9, 
      16.6}}]], 
   LineBox[NCache[{{1.1, 16.4}, {Rational[3, 2], 16}}, {{1.1, 16.4}, {
      1.5, 16}}]], 
   CircleBox[NCache[{2, Rational[33, 2]}, {2, 16.5}], NCache[
    2^Rational[-1, 2], 0.7071067811865475], 
    NCache[{Rational[1, 4] Pi, Rational[-1, 4] Pi}, {
     0.7853981633974483, -0.7853981633974483}]], 
   CircleBox[NCache[{4, Rational[33, 2]}, {4, 16.5}], NCache[
    2^Rational[-1, 2], 0.7071067811865475], 
    NCache[{Rational[3, 4] Pi, Rational[5, 4] Pi}, {2.356194490192345, 
     3.9269908169872414`}]], 
   LineBox[NCache[{{Rational[9, 2], 16}, {Rational[11, 2], 17}}, {{4.5, 16}, {
      5.5, 17}}]], 
   LineBox[NCache[{{Rational[9, 2], 17}, {4.9, 16.6}}, {{4.5, 17}, {4.9, 
      16.6}}]], 
   LineBox[NCache[{{5.1, 16.4}, {Rational[11, 2], 16}}, {{5.1, 16.4}, {
      5.5, 16}}]], 
   LineBox[NCache[{{Rational[13, 2], 16}, {Rational[15, 2], 17}}, {{
      6.5, 16}, {7.5, 17}}]], 
   LineBox[NCache[{{Rational[13, 2], 17}, {6.9, 16.6}}, {{6.5, 17}, {6.9, 
      16.6}}]], 
   LineBox[NCache[{{7.1, 16.4}, {Rational[15, 2], 16}}, {{7.1, 16.4}, {
      7.5, 16}}]], 
   CircleBox[NCache[{8, Rational[33, 2]}, {8, 16.5}], NCache[
    2^Rational[-1, 2], 0.7071067811865475], 
    NCache[{Rational[1, 4] Pi, Rational[-1, 4] Pi}, {
     0.7853981633974483, -0.7853981633974483}]], 
   CircleBox[NCache[{10, Rational[33, 2]}, {10, 16.5}], NCache[
    2^Rational[-1, 2], 0.7071067811865475], 
    NCache[{Rational[3, 4] Pi, Rational[5, 4] Pi}, {2.356194490192345, 
     3.9269908169872414`}]], 
   CircleBox[NCache[{10, Rational[33, 2]}, {10, 16.5}], NCache[
    2^Rational[-1, 2], 0.7071067811865475], 
    NCache[{Rational[1, 4] Pi, Rational[-1, 4] Pi}, {
     0.7853981633974483, -0.7853981633974483}]], 
   CircleBox[NCache[{12, Rational[33, 2]}, {12, 16.5}], NCache[
    2^Rational[-1, 2], 0.7071067811865475], 
    NCache[{Rational[3, 4] Pi, Rational[5, 4] Pi}, {2.356194490192345, 
     3.9269908169872414`}]], 
   CircleBox[NCache[{12, Rational[33, 2]}, {12, 16.5}], NCache[
    2^Rational[-1, 2], 0.7071067811865475], 
    NCache[{Rational[1, 4] Pi, Rational[-1, 4] Pi}, {
     0.7853981633974483, -0.7853981633974483}]], 
   CircleBox[NCache[{14, Rational[33, 2]}, {14, 16.5}], NCache[
    2^Rational[-1, 2], 0.7071067811865475], 
    NCache[{Rational[3, 4] Pi, Rational[5, 4] Pi}, {2.356194490192345, 
     3.9269908169872414`}]], 
   CircleBox[NCache[{14, Rational[33, 2]}, {14, 16.5}], NCache[
    2^Rational[-1, 2], 0.7071067811865475], 
    NCache[{Rational[1, 4] Pi, Rational[-1, 4] Pi}, {
     0.7853981633974483, -0.7853981633974483}]], 
   CircleBox[NCache[{16, Rational[33, 2]}, {16, 16.5}], NCache[
    2^Rational[-1, 2], 0.7071067811865475], 
    NCache[{Rational[3, 4] Pi, Rational[5, 4] Pi}, {2.356194490192345, 
     3.9269908169872414`}]], 
   CircleBox[NCache[{16, Rational[33, 2]}, {16, 16.5}], NCache[
    2^Rational[-1, 2], 0.7071067811865475], 
    NCache[{Rational[1, 4] Pi, Rational[-1, 4] Pi}, {
     0.7853981633974483, -0.7853981633974483}]], 
   CircleBox[NCache[{18, Rational[33, 2]}, {18, 16.5}], NCache[
    2^Rational[-1, 2], 0.7071067811865475], 
    NCache[{Rational[3, 4] Pi, Rational[5, 4] Pi}, {2.356194490192345, 
     3.9269908169872414`}]], 
   CircleBox[NCache[{18, Rational[33, 2]}, {18, 16.5}], NCache[
    2^Rational[-1, 2], 0.7071067811865475], 
    NCache[{Rational[1, 4] Pi, Rational[-1, 4] Pi}, {
     0.7853981633974483, -0.7853981633974483}]], 
   CircleBox[NCache[{20, Rational[33, 2]}, {20, 16.5}], NCache[
    2^Rational[-1, 2], 0.7071067811865475], 
    NCache[{Rational[3, 4] Pi, Rational[5, 4] Pi}, {2.356194490192345, 
     3.9269908169872414`}]], 
   CircleBox[NCache[{20, Rational[33, 2]}, {20, 16.5}], NCache[
    2^Rational[-1, 2], 0.7071067811865475], 
    NCache[{Rational[1, 4] Pi, Rational[-1, 4] Pi}, {
     0.7853981633974483, -0.7853981633974483}]], 
   CircleBox[NCache[{22, Rational[33, 2]}, {22, 16.5}], NCache[
    2^Rational[-1, 2], 0.7071067811865475], 
    NCache[{Rational[3, 4] Pi, Rational[5, 4] Pi}, {2.356194490192345, 
     3.9269908169872414`}]], 
   CircleBox[NCache[{2, Rational[37, 2]}, {2, 18.5}], NCache[
    2^Rational[-1, 2], 0.7071067811865475], 
    NCache[{Rational[-1, 4] Pi, Rational[-3, 4] 
      Pi}, {-0.7853981633974483, -2.356194490192345}]], 
   CircleBox[NCache[{2, Rational[33, 2]}, {2, 16.5}], NCache[
    2^Rational[-1, 2], 0.7071067811865475], 
    NCache[{Rational[1, 4] Pi, Rational[3, 4] Pi}, {0.7853981633974483, 
     2.356194490192345}]], 
   LineBox[NCache[{{Rational[7, 2], 17}, {Rational[9, 2], 18}}, {{3.5, 17}, {
      4.5, 18}}]], 
   LineBox[NCache[{{Rational[7, 2], 18}, {3.9, 17.6}}, {{3.5, 18}, {3.9, 
      17.6}}]], 
   LineBox[NCache[{{4.1, 17.4}, {Rational[9, 2], 17}}, {{4.1, 17.4}, {
      4.5, 17}}]], 
   LineBox[NCache[{{Rational[11, 2], 17}, {Rational[13, 2], 18}}, {{
      5.5, 17}, {6.5, 18}}]], 
   LineBox[NCache[{{Rational[11, 2], 18}, {5.9, 17.6}}, {{5.5, 18}, {5.9, 
      17.6}}]], 
   LineBox[NCache[{{6.1, 17.4}, {Rational[13, 2], 17}}, {{6.1, 17.4}, {
      6.5, 17}}]], 
   LineBox[NCache[{{Rational[15, 2], 17}, {Rational[17, 2], 18}}, {{
      7.5, 17}, {8.5, 18}}]], 
   LineBox[NCache[{{Rational[15, 2], 18}, {7.9, 17.6}}, {{7.5, 18}, {7.9, 
      17.6}}]], 
   LineBox[NCache[{{8.1, 17.4}, {Rational[17, 2], 17}}, {{8.1, 17.4}, {
      8.5, 17}}]], 
   CircleBox[NCache[{10, Rational[37, 2]}, {10, 18.5}], NCache[
    2^Rational[-1, 2], 0.7071067811865475], 
    NCache[{Rational[-1, 4] Pi, Rational[-3, 4] 
      Pi}, {-0.7853981633974483, -2.356194490192345}]], 
   CircleBox[NCache[{10, Rational[33, 2]}, {10, 16.5}], NCache[
    2^Rational[-1, 2], 0.7071067811865475], 
    NCache[{Rational[1, 4] Pi, Rational[3, 4] Pi}, {0.7853981633974483, 
     2.356194490192345}]], 
   LineBox[NCache[{{Rational[23, 2], 17}, {Rational[25, 2], 18}}, {{
      11.5, 17}, {12.5, 18}}]], 
   LineBox[NCache[{{Rational[23, 2], 18}, {11.9, 17.6}}, {{11.5, 18}, {11.9, 
      17.6}}]], 
   LineBox[NCache[{{12.1, 17.4}, {Rational[25, 2], 17}}, {{12.1, 17.4}, {
      12.5, 17}}]], 
   LineBox[NCache[{{Rational[27, 2], 17}, {Rational[29, 2], 18}}, {{
      13.5, 17}, {14.5, 18}}]], 
   LineBox[NCache[{{Rational[27, 2], 18}, {13.9, 17.6}}, {{13.5, 18}, {13.9, 
      17.6}}]], 
   LineBox[NCache[{{14.1, 17.4}, {Rational[29, 2], 17}}, {{14.1, 17.4}, {
      14.5, 17}}]], 
   LineBox[NCache[{{Rational[31, 2], 17}, {Rational[33, 2], 18}}, {{
      15.5, 17}, {16.5, 18}}]], 
   LineBox[NCache[{{Rational[31, 2], 18}, {15.9, 17.6}}, {{15.5, 18}, {15.9, 
      17.6}}]], 
   LineBox[NCache[{{16.1, 17.4}, {Rational[33, 2], 17}}, {{16.1, 17.4}, {
      16.5, 17}}]], 
   CircleBox[NCache[{18, Rational[37, 2]}, {18, 18.5}], NCache[
    2^Rational[-1, 2], 0.7071067811865475], 
    NCache[{Rational[-1, 4] Pi, Rational[-3, 4] 
      Pi}, {-0.7853981633974483, -2.356194490192345}]], 
   CircleBox[NCache[{18, Rational[33, 2]}, {18, 16.5}], NCache[
    2^Rational[-1, 2], 0.7071067811865475], 
    NCache[{Rational[1, 4] Pi, Rational[3, 4] Pi}, {0.7853981633974483, 
     2.356194490192345}]], 
   CircleBox[NCache[{20, Rational[37, 2]}, {20, 18.5}], NCache[
    2^Rational[-1, 2], 0.7071067811865475], 
    NCache[{Rational[-1, 4] Pi, Rational[-3, 4] 
      Pi}, {-0.7853981633974483, -2.356194490192345}]], 
   CircleBox[NCache[{20, Rational[33, 2]}, {20, 16.5}], NCache[
    2^Rational[-1, 2], 0.7071067811865475], 
    NCache[{Rational[1, 4] Pi, Rational[3, 4] Pi}, {0.7853981633974483, 
     2.356194490192345}]], 
   LineBox[NCache[{{Rational[43, 2], 17}, {Rational[45, 2], 18}}, {{
      21.5, 17}, {22.5, 18}}]], 
   LineBox[NCache[{{Rational[43, 2], 18}, {21.9, 17.6}}, {{21.5, 18}, {21.9, 
      17.6}}]], 
   LineBox[NCache[{{22.1, 17.4}, {Rational[45, 2], 17}}, {{22.1, 17.4}, {
      22.5, 17}}]], 
   CircleBox[NCache[{0, Rational[37, 2]}, {0, 18.5}], NCache[
    2^Rational[-1, 2], 0.7071067811865475], 
    NCache[{Rational[1, 4] Pi, Rational[-1, 4] Pi}, {
     0.7853981633974483, -0.7853981633974483}]], 
   CircleBox[NCache[{2, Rational[37, 2]}, {2, 18.5}], NCache[
    2^Rational[-1, 2], 0.7071067811865475], 
    NCache[{Rational[3, 4] Pi, Rational[5, 4] Pi}, {2.356194490192345, 
     3.9269908169872414`}]], 
   LineBox[NCache[{{Rational[5, 2], 18}, {Rational[7, 2], 19}}, {{2.5, 18}, {
      3.5, 19}}]], 
   LineBox[NCache[{{Rational[5, 2], 19}, {2.9, 18.6}}, {{2.5, 19}, {2.9, 
      18.6}}]], 
   LineBox[NCache[{{3.1, 18.4}, {Rational[7, 2], 18}}, {{3.1, 18.4}, {
      3.5, 18}}]], 
   LineBox[NCache[{{Rational[9, 2], 18}, {Rational[11, 2], 19}}, {{4.5, 18}, {
      5.5, 19}}]], 
   LineBox[NCache[{{Rational[9, 2], 19}, {4.9, 18.6}}, {{4.5, 19}, {4.9, 
      18.6}}]], 
   LineBox[NCache[{{5.1, 18.4}, {Rational[11, 2], 18}}, {{5.1, 18.4}, {
      5.5, 18}}]], 
   LineBox[NCache[{{Rational[13, 2], 18}, {Rational[15, 2], 19}}, {{
      6.5, 18}, {7.5, 19}}]], 
   LineBox[NCache[{{Rational[13, 2], 19}, {6.9, 18.6}}, {{6.5, 19}, {6.9, 
      18.6}}]], 
   LineBox[NCache[{{7.1, 18.4}, {Rational[15, 2], 18}}, {{7.1, 18.4}, {
      7.5, 18}}]], 
   CircleBox[NCache[{9, Rational[39, 2]}, {9, 19.5}], NCache[
    2^Rational[-1, 2], 0.7071067811865475], 
    NCache[{Rational[-1, 4] Pi, Rational[-3, 4] 
      Pi}, {-0.7853981633974483, -2.356194490192345}]], 
   CircleBox[NCache[{9, Rational[35, 2]}, {9, 17.5}], NCache[
    2^Rational[-1, 2], 0.7071067811865475], 
    NCache[{Rational[1, 4] Pi, Rational[3, 4] Pi}, {0.7853981633974483, 
     2.356194490192345}]], 
   CircleBox[NCache[{11, Rational[39, 2]}, {11, 19.5}], NCache[
    2^Rational[-1, 2], 0.7071067811865475], 
    NCache[{Rational[-1, 4] Pi, Rational[-3, 4] 
      Pi}, {-0.7853981633974483, -2.356194490192345}]], 
   CircleBox[NCache[{11, Rational[35, 2]}, {11, 17.5}], NCache[
    2^Rational[-1, 2], 0.7071067811865475], 
    NCache[{Rational[1, 4] Pi, Rational[3, 4] Pi}, {0.7853981633974483, 
     2.356194490192345}]], 
   LineBox[NCache[{{Rational[25, 2], 18}, {Rational[27, 2], 19}}, {{
      12.5, 18}, {13.5, 19}}]], 
   LineBox[NCache[{{Rational[25, 2], 19}, {12.9, 18.6}}, {{12.5, 19}, {12.9, 
      18.6}}]], 
   LineBox[NCache[{{13.1, 18.4}, {Rational[27, 2], 18}}, {{13.1, 18.4}, {
      13.5, 18}}]], 
   LineBox[NCache[{{Rational[29, 2], 18}, {Rational[31, 2], 19}}, {{
      14.5, 18}, {15.5, 19}}]], 
   LineBox[NCache[{{Rational[29, 2], 19}, {14.9, 18.6}}, {{14.5, 19}, {14.9, 
      18.6}}]], 
   LineBox[NCache[{{15.1, 18.4}, {Rational[31, 2], 18}}, {{15.1, 18.4}, {
      15.5, 18}}]], 
   LineBox[NCache[{{Rational[33, 2], 18}, {Rational[35, 2], 19}}, {{
      16.5, 18}, {17.5, 19}}]], 
   LineBox[NCache[{{Rational[33, 2], 19}, {16.9, 18.6}}, {{16.5, 19}, {16.9, 
      18.6}}]], 
   LineBox[NCache[{{17.1, 18.4}, {Rational[35, 2], 18}}, {{17.1, 18.4}, {
      17.5, 18}}]], 
   CircleBox[NCache[{19, Rational[39, 2]}, {19, 19.5}], NCache[
    2^Rational[-1, 2], 0.7071067811865475], 
    NCache[{Rational[-1, 4] Pi, Rational[-3, 4] 
      Pi}, {-0.7853981633974483, -2.356194490192345}]], 
   CircleBox[NCache[{19, Rational[35, 2]}, {19, 17.5}], NCache[
    2^Rational[-1, 2], 0.7071067811865475], 
    NCache[{Rational[1, 4] Pi, Rational[3, 4] Pi}, {0.7853981633974483, 
     2.356194490192345}]], 
   LineBox[NCache[{{Rational[41, 2], 18}, {Rational[43, 2], 19}}, {{
      20.5, 18}, {21.5, 19}}]], 
   LineBox[NCache[{{Rational[41, 2], 19}, {20.9, 18.6}}, {{20.5, 19}, {20.9, 
      18.6}}]], 
   LineBox[NCache[{{21.1, 18.4}, {Rational[43, 2], 18}}, {{21.1, 18.4}, {
      21.5, 18}}]], 
   LineBox[NCache[{{Rational[3, 2], 19}, {Rational[5, 2], 20}}, {{1.5, 19}, {
      2.5, 20}}]], 
   LineBox[NCache[{{Rational[3, 2], 20}, {1.9, 19.6}}, {{1.5, 20}, {1.9, 
      19.6}}]], 
   LineBox[NCache[{{2.1, 19.4}, {Rational[5, 2], 19}}, {{2.1, 19.4}, {
      2.5, 19}}]], 
   CircleBox[NCache[{4, Rational[41, 2]}, {4, 20.5}], NCache[
    2^Rational[-1, 2], 0.7071067811865475], 
    NCache[{Rational[-1, 4] Pi, Rational[-3, 4] 
      Pi}, {-0.7853981633974483, -2.356194490192345}]], 
   CircleBox[NCache[{4, Rational[37, 2]}, {4, 18.5}], NCache[
    2^Rational[-1, 2], 0.7071067811865475], 
    NCache[{Rational[1, 4] Pi, Rational[3, 4] Pi}, {0.7853981633974483, 
     2.356194490192345}]], 
   CircleBox[NCache[{6, Rational[41, 2]}, {6, 20.5}], NCache[
    2^Rational[-1, 2], 0.7071067811865475], 
    NCache[{Rational[-1, 4] Pi, Rational[-3, 4] 
      Pi}, {-0.7853981633974483, -2.356194490192345}]], 
   CircleBox[NCache[{6, Rational[37, 2]}, {6, 18.5}], NCache[
    2^Rational[-1, 2], 0.7071067811865475], 
    NCache[{Rational[1, 4] Pi, Rational[3, 4] Pi}, {0.7853981633974483, 
     2.356194490192345}]], 
   LineBox[NCache[{{Rational[15, 2], 19}, {Rational[17, 2], 20}}, {{
      7.5, 19}, {8.5, 20}}]], 
   LineBox[NCache[{{Rational[15, 2], 20}, {7.9, 19.6}}, {{7.5, 20}, {7.9, 
      19.6}}]], 
   LineBox[NCache[{{8.1, 19.4}, {Rational[17, 2], 19}}, {{8.1, 19.4}, {
      8.5, 19}}]], 
   LineBox[NCache[{{Rational[19, 2], 19}, {Rational[21, 2], 20}}, {{
      9.5, 19}, {10.5, 20}}]], 
   LineBox[NCache[{{Rational[19, 2], 20}, {9.9, 19.6}}, {{9.5, 20}, {9.9, 
      19.6}}]], 
   LineBox[NCache[{{10.1, 19.4}, {Rational[21, 2], 19}}, {{10.1, 19.4}, {
      10.5, 19}}]], 
   CircleBox[NCache[{11, Rational[39, 2]}, {11, 19.5}], NCache[
    2^Rational[-1, 2], 0.7071067811865475], 
    NCache[{Rational[1, 4] Pi, Rational[-1, 4] Pi}, {
     0.7853981633974483, -0.7853981633974483}]], 
   CircleBox[NCache[{13, Rational[39, 2]}, {13, 19.5}], NCache[
    2^Rational[-1, 2], 0.7071067811865475], 
    NCache[{Rational[3, 4] Pi, Rational[5, 4] Pi}, {2.356194490192345, 
     3.9269908169872414`}]], 
   CircleBox[NCache[{14, Rational[41, 2]}, {14, 20.5}], NCache[
    2^Rational[-1, 2], 0.7071067811865475], 
    NCache[{Rational[-1, 4] Pi, Rational[-3, 4] 
      Pi}, {-0.7853981633974483, -2.356194490192345}]], 
   CircleBox[NCache[{14, Rational[37, 2]}, {14, 18.5}], NCache[
    2^Rational[-1, 2], 0.7071067811865475], 
    NCache[{Rational[1, 4] Pi, Rational[3, 4] Pi}, {0.7853981633974483, 
     2.356194490192345}]], 
   CircleBox[NCache[{16, Rational[41, 2]}, {16, 20.5}], NCache[
    2^Rational[-1, 2], 0.7071067811865475], 
    NCache[{Rational[-1, 4] Pi, Rational[-3, 4] 
      Pi}, {-0.7853981633974483, -2.356194490192345}]], 
   CircleBox[NCache[{16, Rational[37, 2]}, {16, 18.5}], NCache[
    2^Rational[-1, 2], 0.7071067811865475], 
    NCache[{Rational[1, 4] Pi, Rational[3, 4] Pi}, {0.7853981633974483, 
     2.356194490192345}]], 
   CircleBox[NCache[{17, Rational[39, 2]}, {17, 19.5}], NCache[
    2^Rational[-1, 2], 0.7071067811865475], 
    NCache[{Rational[1, 4] Pi, Rational[-1, 4] Pi}, {
     0.7853981633974483, -0.7853981633974483}]], 
   CircleBox[NCache[{19, Rational[39, 2]}, {19, 19.5}], NCache[
    2^Rational[-1, 2], 0.7071067811865475], 
    NCache[{Rational[3, 4] Pi, Rational[5, 4] Pi}, {2.356194490192345, 
     3.9269908169872414`}]], 
   CircleBox[NCache[{20, Rational[41, 2]}, {20, 20.5}], NCache[
    2^Rational[-1, 2], 0.7071067811865475], 
    NCache[{Rational[-1, 4] Pi, Rational[-3, 4] 
      Pi}, {-0.7853981633974483, -2.356194490192345}]], 
   CircleBox[NCache[{20, Rational[37, 2]}, {20, 18.5}], NCache[
    2^Rational[-1, 2], 0.7071067811865475], 
    NCache[{Rational[1, 4] Pi, Rational[3, 4] Pi}, {0.7853981633974483, 
     2.356194490192345}]], 
   LineBox[NCache[{{Rational[43, 2], 19}, {Rational[45, 2], 20}}, {{
      21.5, 19}, {22.5, 20}}]], 
   LineBox[NCache[{{Rational[43, 2], 20}, {21.9, 19.6}}, {{21.5, 20}, {21.9, 
      19.6}}]], 
   LineBox[NCache[{{22.1, 19.4}, {Rational[45, 2], 19}}, {{22.1, 19.4}, {
      22.5, 19}}]], 
   LineBox[NCache[{{Rational[1, 2], 20}, {Rational[3, 2], 21}}, {{0.5, 20}, {
      1.5, 21}}]], 
   LineBox[NCache[{{Rational[1, 2], 21}, {0.9, 20.6}}, {{0.5, 21}, {0.9, 
      20.6}}]], 
   LineBox[NCache[{{1.1, 20.4}, {Rational[3, 2], 20}}, {{1.1, 20.4}, {
      1.5, 20}}]], 
   LineBox[NCache[{{Rational[5, 2], 20}, {Rational[7, 2], 21}}, {{2.5, 20}, {
      3.5, 21}}]], 
   LineBox[NCache[{{Rational[5, 2], 21}, {2.9, 20.6}}, {{2.5, 21}, {2.9, 
      20.6}}]], 
   LineBox[NCache[{{3.1, 20.4}, {Rational[7, 2], 20}}, {{3.1, 20.4}, {
      3.5, 20}}]], 
   CircleBox[NCache[{4, Rational[41, 2]}, {4, 20.5}], NCache[
    2^Rational[-1, 2], 0.7071067811865475], 
    NCache[{Rational[1, 4] Pi, Rational[-1, 4] Pi}, {
     0.7853981633974483, -0.7853981633974483}]], 
   CircleBox[NCache[{6, Rational[41, 2]}, {6, 20.5}], NCache[
    2^Rational[-1, 2], 0.7071067811865475], 
    NCache[{Rational[3, 4] Pi, Rational[5, 4] Pi}, {2.356194490192345, 
     3.9269908169872414`}]], 
   CircleBox[NCache[{6, Rational[41, 2]}, {6, 20.5}], NCache[
    2^Rational[-1, 2], 0.7071067811865475], 
    NCache[{Rational[1, 4] Pi, Rational[-1, 4] Pi}, {
     0.7853981633974483, -0.7853981633974483}]], 
   CircleBox[NCache[{8, Rational[41, 2]}, {8, 20.5}], NCache[
    2^Rational[-1, 2], 0.7071067811865475], 
    NCache[{Rational[3, 4] Pi, Rational[5, 4] Pi}, {2.356194490192345, 
     3.9269908169872414`}]], 
   LineBox[NCache[{{Rational[17, 2], 20}, {Rational[19, 2], 21}}, {{
      8.5, 20}, {9.5, 21}}]], 
   LineBox[NCache[{{Rational[17, 2], 21}, {8.9, 20.6}}, {{8.5, 21}, {8.9, 
      20.6}}]], 
   LineBox[NCache[{{9.1, 20.4}, {Rational[19, 2], 20}}, {{9.1, 20.4}, {
      9.5, 20}}]], 
   LineBox[NCache[{{Rational[21, 2], 20}, {Rational[23, 2], 21}}, {{
      10.5, 20}, {11.5, 21}}]], 
   LineBox[NCache[{{Rational[21, 2], 21}, {10.9, 20.6}}, {{10.5, 21}, {10.9, 
      20.6}}]], 
   LineBox[NCache[{{11.1, 20.4}, {Rational[23, 2], 20}}, {{11.1, 20.4}, {
      11.5, 20}}]], 
   CircleBox[NCache[{12, Rational[41, 2]}, {12, 20.5}], NCache[
    2^Rational[-1, 2], 0.7071067811865475], 
    NCache[{Rational[1, 4] Pi, Rational[-1, 4] Pi}, {
     0.7853981633974483, -0.7853981633974483}]], 
   CircleBox[NCache[{14, Rational[41, 2]}, {14, 20.5}], NCache[
    2^Rational[-1, 2], 0.7071067811865475], 
    NCache[{Rational[3, 4] Pi, Rational[5, 4] Pi}, {2.356194490192345, 
     3.9269908169872414`}]], 
   LineBox[NCache[{{Rational[29, 2], 20}, {Rational[31, 2], 21}}, {{
      14.5, 20}, {15.5, 21}}]], 
   LineBox[NCache[{{Rational[29, 2], 21}, {14.9, 20.6}}, {{14.5, 21}, {14.9, 
      20.6}}]], 
   LineBox[NCache[{{15.1, 20.4}, {Rational[31, 2], 20}}, {{15.1, 20.4}, {
      15.5, 20}}]], 
   CircleBox[NCache[{16, Rational[41, 2]}, {16, 20.5}], NCache[
    2^Rational[-1, 2], 0.7071067811865475], 
    NCache[{Rational[1, 4] Pi, Rational[-1, 4] Pi}, {
     0.7853981633974483, -0.7853981633974483}]], 
   CircleBox[NCache[{18, Rational[41, 2]}, {18, 20.5}], NCache[
    2^Rational[-1, 2], 0.7071067811865475], 
    NCache[{Rational[3, 4] Pi, Rational[5, 4] Pi}, {2.356194490192345, 
     3.9269908169872414`}]], 
   CircleBox[NCache[{18, Rational[41, 2]}, {18, 20.5}], NCache[
    2^Rational[-1, 2], 0.7071067811865475], 
    NCache[{Rational[1, 4] Pi, Rational[-1, 4] Pi}, {
     0.7853981633974483, -0.7853981633974483}]], 
   CircleBox[NCache[{20, Rational[41, 2]}, {20, 20.5}], NCache[
    2^Rational[-1, 2], 0.7071067811865475], 
    NCache[{Rational[3, 4] Pi, Rational[5, 4] Pi}, {2.356194490192345, 
     3.9269908169872414`}]], 
   LineBox[NCache[{{Rational[41, 2], 20}, {Rational[43, 2], 21}}, {{
      20.5, 20}, {21.5, 21}}]], 
   LineBox[NCache[{{Rational[41, 2], 21}, {20.9, 20.6}}, {{20.5, 21}, {20.9, 
      20.6}}]], 
   LineBox[NCache[{{21.1, 20.4}, {Rational[43, 2], 20}}, {{21.1, 20.4}, {
      21.5, 20}}]], 
   CircleBox[NCache[{2, Rational[41, 2]}, {2, 20.5}], NCache[
    2^Rational[-1, 2], 0.7071067811865475], 
    NCache[{Rational[1, 4] Pi, Rational[3, 4] Pi}, {0.7853981633974483, 
     2.356194490192345}]], 
   CircleBox[NCache[{4, Rational[41, 2]}, {4, 20.5}], NCache[
    2^Rational[-1, 2], 0.7071067811865475], 
    NCache[{Rational[1, 4] Pi, Rational[3, 4] Pi}, {0.7853981633974483, 
     2.356194490192345}]], 
   CircleBox[NCache[{6, Rational[41, 2]}, {6, 20.5}], NCache[
    2^Rational[-1, 2], 0.7071067811865475], 
    NCache[{Rational[1, 4] Pi, Rational[3, 4] Pi}, {0.7853981633974483, 
     2.356194490192345}]], 
   CircleBox[NCache[{8, Rational[41, 2]}, {8, 20.5}], NCache[
    2^Rational[-1, 2], 0.7071067811865475], 
    NCache[{Rational[1, 4] Pi, Rational[3, 4] Pi}, {0.7853981633974483, 
     2.356194490192345}]], 
   CircleBox[NCache[{10, Rational[41, 2]}, {10, 20.5}], NCache[
    2^Rational[-1, 2], 0.7071067811865475], 
    NCache[{Rational[1, 4] Pi, Rational[3, 4] Pi}, {0.7853981633974483, 
     2.356194490192345}]], 
   CircleBox[NCache[{12, Rational[41, 2]}, {12, 20.5}], NCache[
    2^Rational[-1, 2], 0.7071067811865475], 
    NCache[{Rational[1, 4] Pi, Rational[3, 4] Pi}, {0.7853981633974483, 
     2.356194490192345}]], 
   CircleBox[NCache[{14, Rational[41, 2]}, {14, 20.5}], NCache[
    2^Rational[-1, 2], 0.7071067811865475], 
    NCache[{Rational[1, 4] Pi, Rational[3, 4] Pi}, {0.7853981633974483, 
     2.356194490192345}]], 
   CircleBox[NCache[{16, Rational[41, 2]}, {16, 20.5}], NCache[
    2^Rational[-1, 2], 0.7071067811865475], 
    NCache[{Rational[1, 4] Pi, Rational[3, 4] Pi}, {0.7853981633974483, 
     2.356194490192345}]], 
   CircleBox[NCache[{18, Rational[41, 2]}, {18, 20.5}], NCache[
    2^Rational[-1, 2], 0.7071067811865475], 
    NCache[{Rational[1, 4] Pi, Rational[3, 4] Pi}, {0.7853981633974483, 
     2.356194490192345}]], 
   CircleBox[NCache[{20, Rational[41, 2]}, {20, 20.5}], NCache[
    2^Rational[-1, 2], 0.7071067811865475], 
    NCache[{Rational[1, 4] Pi, Rational[3, 4] Pi}, {0.7853981633974483, 
     2.356194490192345}]], 
   CircleBox[NCache[{22, Rational[41, 2]}, {22, 20.5}], NCache[
    2^Rational[-1, 2], 0.7071067811865475], 
    NCache[{Rational[1, 4] Pi, Rational[3, 4] Pi}, {0.7853981633974483, 
     2.356194490192345}]]}]], "Output",
 CellChangeTimes->{3.829923433689439*^9, 3.829923599749194*^9, 
  3.829923653550091*^9},
 CellLabel->
  "Out[120]=",ExpressionUUID->"5be68687-2766-466b-82bb-711f30500572"]
}, Open  ]]
},
WindowSize->{808, 755},
WindowMargins->{{Automatic, 5}, {Automatic, 0}},
FrontEndVersion->"12.2 for Mac OS X x86 (64-bit) (December 12, 2020)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"f02268ff-0b88-4abd-a403-1a94aa441a97"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 7858, 197, 766, "Input",ExpressionUUID->"6028ac9b-31e1-46f9-a4e2-b8950795796b"],
Cell[8441, 221, 10277, 201, 372, "Output",ExpressionUUID->"32de891c-2dc0-45db-835b-95323d3c7f16"]
}, Open  ]],
Cell[18733, 425, 152, 3, 30, InheritFromParent,ExpressionUUID->"af6f66f9-3fc6-4b5e-a18b-7b9feb49b8a3"],
Cell[18888, 430, 152, 3, 30, "Input",ExpressionUUID->"16f3f758-30d9-449b-ae4d-26174a1a7446"],
Cell[CellGroupData[{
Cell[19065, 437, 13141, 314, 808, "Input",ExpressionUUID->"37ec2da6-8093-46d4-8303-e1886f914b9d"],
Cell[32209, 753, 85287, 1650, 364, "Output",ExpressionUUID->"5be68687-2766-466b-82bb-711f30500572"]
}, Open  ]]
}
]
*)



==> plot_3d.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.2' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     57210,       1126]
NotebookOptionsPosition[     54826,       1091]
NotebookOutlinePosition[     55224,       1107]
CellTagsIndexPosition[     55181,       1104]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[{
 RowBox[{
  RowBox[{"p", "=", "0.4"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"q", "=", "0.3"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Epsilon]", "=", "0.03"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"arclist", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"arclist2", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"L", "=", "3"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"For", "[", 
   RowBox[{
    RowBox[{"z", "=", "0"}], ",", 
    RowBox[{"z", "\[LessEqual]", "8"}], ",", 
    RowBox[{"z", "++"}], ",", "\[IndentingNewLine]", 
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"x", "=", "0"}], ",", 
      RowBox[{"x", "\[LessEqual]", 
       RowBox[{"L", "+", "2"}]}], ",", 
      RowBox[{"x", "++"}], ",", "\[IndentingNewLine]", 
      RowBox[{"For", "[", 
       RowBox[{
        RowBox[{"y", "=", "0"}], ",", 
        RowBox[{"y", "\[LessEqual]", "L"}], ",", 
        RowBox[{"y", "++"}], ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Mod", "[", 
             RowBox[{"z", ",", "4"}], "]"}], "\[Equal]", "1"}], ",", 
           "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"AppendTo", "[", 
             RowBox[{"arclist", ",", 
              RowBox[{"Graphics3D", "[", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"PointSize", "[", "Large", "]"}], ",", 
                 RowBox[{"Point", "[", 
                  RowBox[{"{", 
                   RowBox[{"x", ",", "y", ",", 
                    RowBox[{"Quotient", "[", 
                    RowBox[{
                    RowBox[{"z", "+", "1"}], ",", "2"}], "]"}]}], "}"}], 
                  "]"}]}], "}"}], "]"}]}], "]"}], ";", "\[IndentingNewLine]", 
            
            RowBox[{"r", "=", 
             RowBox[{"RandomReal", "[", "]"}]}], ";", "\[IndentingNewLine]", 
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{"r", "<", "p"}], ",", "\[IndentingNewLine]", 
              RowBox[{"AppendTo", "[", 
               RowBox[{"arclist", ",", 
                RowBox[{"Graphics3D", "[", 
                 RowBox[{"{", 
                  RowBox[{"Thick", ",", "Blue", ",", 
                   RowBox[{"Line", "[", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"x", "+", "\[Epsilon]"}], ",", "y", ",", 
                    RowBox[{"Quotient", "[", 
                    RowBox[{
                    RowBox[{"z", "+", "1"}], ",", "2"}], "]"}]}], "}"}], ",", 
                    
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"x", "+", "1", "-", "\[Epsilon]"}], ",", "y", ",", 
                    RowBox[{"Quotient", "[", 
                    RowBox[{
                    RowBox[{"z", "+", "1"}], ",", "2"}], "]"}]}], "}"}]}], 
                    "}"}], "]"}]}], "}"}], "]"}]}], "]"}], ","}], 
             "\[IndentingNewLine]", 
             RowBox[{"(*", 
              RowBox[{"AppendTo", "[", 
               RowBox[{"arclist", ",", 
                RowBox[{"Graphics3D", "[", 
                 RowBox[{"{", 
                  RowBox[{"Thin", ",", 
                   RowBox[{"Line", "[", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"x", ",", "y", ",", 
                    RowBox[{"Quotient", "[", 
                    RowBox[{
                    RowBox[{"z", "+", "1"}], ",", "2"}], "]"}]}], "}"}], ",", 
                    
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"x", "+", "1"}], ",", "y", ",", 
                    RowBox[{"Quotient", "[", 
                    RowBox[{
                    RowBox[{"z", "+", "1"}], ",", "2"}], "]"}]}], "}"}]}], 
                    "}"}], "]"}]}], "}"}], "]"}]}], "]"}], "*)"}], 
             "\[IndentingNewLine]", "]"}]}]}], "\[IndentingNewLine]", "]"}], 
         ";", "\[IndentingNewLine]", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Mod", "[", 
             RowBox[{"z", ",", "4"}], "]"}], "\[Equal]", "3"}], ",", 
           "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"AppendTo", "[", 
             RowBox[{"arclist", ",", 
              RowBox[{"Graphics3D", "[", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"PointSize", "[", "Large", "]"}], ",", 
                 RowBox[{"Point", "[", 
                  RowBox[{"{", 
                   RowBox[{"x", ",", "y", ",", 
                    RowBox[{"Quotient", "[", 
                    RowBox[{
                    RowBox[{"z", "+", "1"}], ",", "2"}], "]"}]}], "}"}], 
                  "]"}]}], "}"}], "]"}]}], "]"}], ";", "\[IndentingNewLine]", 
            
            RowBox[{"r", "=", 
             RowBox[{"RandomReal", "[", "]"}]}], ";", "\[IndentingNewLine]", 
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{"r", "<", "p"}], ",", "\[IndentingNewLine]", 
              RowBox[{"AppendTo", "[", 
               RowBox[{"arclist", ",", 
                RowBox[{"Graphics3D", "[", 
                 RowBox[{"{", 
                  RowBox[{"Thick", ",", "Blue", ",", 
                   RowBox[{"Line", "[", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"x", ",", 
                    RowBox[{"y", "+", "\[Epsilon]"}], ",", 
                    RowBox[{"Quotient", "[", 
                    RowBox[{
                    RowBox[{"z", "+", "1"}], ",", "2"}], "]"}]}], "}"}], ",", 
                    
                    RowBox[{"{", 
                    RowBox[{"x", ",", 
                    RowBox[{"y", "+", "1", "-", "\[Epsilon]"}], ",", 
                    RowBox[{"Quotient", "[", 
                    RowBox[{
                    RowBox[{"z", "+", "1"}], ",", "2"}], "]"}]}], "}"}]}], 
                    "}"}], "]"}]}], "}"}], "]"}]}], "]"}], ","}], 
             "\[IndentingNewLine]", 
             RowBox[{"(*", 
              RowBox[{"AppendTo", "[", 
               RowBox[{"arclist", ",", 
                RowBox[{"Graphics3D", "[", 
                 RowBox[{"{", 
                  RowBox[{"Thin", ",", 
                   RowBox[{"Line", "[", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"x", ",", "y", ",", 
                    RowBox[{"Quotient", "[", 
                    RowBox[{
                    RowBox[{"z", "+", "1"}], ",", "2"}], "]"}]}], "}"}], ",", 
                    
                    RowBox[{"{", 
                    RowBox[{"x", ",", 
                    RowBox[{"y", "+", "1"}], ",", 
                    RowBox[{"Quotient", "[", 
                    RowBox[{
                    RowBox[{"z", "+", "1"}], ",", "2"}], "]"}]}], "}"}]}], 
                    "}"}], "]"}]}], "}"}], "]"}]}], "]"}], "*)"}], 
             "\[IndentingNewLine]", "]"}]}]}], "\[IndentingNewLine]", "]"}], 
         ";", "\[IndentingNewLine]", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"Mod", "[", 
              RowBox[{"z", ",", "4"}], "]"}], "\[Equal]", "2"}], "||", 
            RowBox[{
             RowBox[{"Mod", "[", 
              RowBox[{"z", ",", "4"}], "]"}], "\[Equal]", "0"}]}], ",", 
           "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"r", "=", 
             RowBox[{"RandomReal", "[", "]"}]}], ";", "\[IndentingNewLine]", 
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{"r", "<", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"1", "-", "p"}], ")"}], "*", "q"}]}], ",", 
              "\[IndentingNewLine]", 
              RowBox[{"AppendTo", "[", 
               RowBox[{"arclist2", ",", 
                RowBox[{"Graphics3D", "[", 
                 RowBox[{"{", 
                  RowBox[{"Dashed", ",", "Red", ",", "Thick", ",", 
                   RowBox[{"Line", "[", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"x", ",", "y", ",", 
                    RowBox[{
                    RowBox[{"z", "/", "2"}], "+", "\[Epsilon]"}]}], "}"}], 
                    ",", 
                    RowBox[{"{", 
                    RowBox[{"x", ",", "y", ",", 
                    RowBox[{
                    RowBox[{"z", "/", "2"}], "+", "1", "-", "\[Epsilon]"}]}], 
                    "}"}]}], "}"}], "]"}]}], "}"}], "]"}]}], "]"}], ",", 
              "\[IndentingNewLine]", "Default"}], "\[IndentingNewLine]", 
             "]"}], ";", "\[IndentingNewLine]", 
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"1", "-", "p"}], ")"}], "*", "q"}], "<", "r", "<", 
               RowBox[{"(", 
                RowBox[{"1", "-", "p"}], ")"}]}], ",", "\[IndentingNewLine]", 
              
              RowBox[{"(*", 
               RowBox[{"AppendTo", "[", 
                RowBox[{"arclist", ",", 
                 RowBox[{"Graphics3D", "[", 
                  RowBox[{"{", 
                   RowBox[{"Thin", ",", 
                    RowBox[{"Line", "[", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"x", ",", "y", ",", 
                    RowBox[{"z", "/", "2"}]}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"x", ",", "y", ",", 
                    RowBox[{
                    RowBox[{"z", "/", "2"}], "+", "1"}]}], "}"}]}], "}"}], 
                    "]"}]}], "}"}], "]"}]}], "]"}], "*)"}], ",", 
              "\[IndentingNewLine]", "Default"}], "\[IndentingNewLine]", 
             "]"}], ";", "\[IndentingNewLine]", 
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{"1", "-", "p"}], ")"}], "<", "r"}], ",", 
              "\[IndentingNewLine]", 
              RowBox[{"AppendTo", "[", 
               RowBox[{"arclist", ",", 
                RowBox[{"Graphics3D", "[", 
                 RowBox[{"{", 
                  RowBox[{"Thick", ",", "Black", ",", 
                   RowBox[{"Line", "[", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"x", ",", "y", ",", 
                    RowBox[{"z", "/", "2"}]}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"x", ",", "y", ",", 
                    RowBox[{
                    RowBox[{"z", "/", "2"}], "+", "1"}]}], "}"}]}], "}"}], 
                    "]"}]}], "}"}], "]"}]}], "]"}], ",", 
              "\[IndentingNewLine]", "Default"}], "\[IndentingNewLine]", 
             "]"}], ";"}]}], "\[IndentingNewLine]", "]"}], ";"}]}], 
       "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]", "]"}]}], 
   "\[IndentingNewLine]", "]"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"Show", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"arclist2", ",", "arclist"}], "}"}], ",", 
   RowBox[{"BoxStyle", "\[Rule]", "White"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.829923648871458*^9, 3.829923648913433*^9}, {
   3.829923687970126*^9, 3.829923688187525*^9}, {3.8299237288537273`*^9, 
   3.8299240386761303`*^9}, {3.8299240696272297`*^9, 
   3.8299241530957603`*^9}, {3.829924275292603*^9, 3.829924279335394*^9}, {
   3.8299243127043037`*^9, 3.829924405749769*^9}, {3.829924474374672*^9, 
   3.829924486139735*^9}, {3.82992453100745*^9, 3.8299245789129257`*^9}, {
   3.8299246177772427`*^9, 3.829924644808773*^9}, {3.829924684700797*^9, 
   3.829924833662817*^9}, {3.829924949188714*^9, 3.8299249753724546`*^9}, {
   3.829925072570097*^9, 3.829925312960096*^9}, {3.829925361788722*^9, 
   3.8299254159487267`*^9}, {3.829925450077351*^9, 3.829925462277759*^9}, {
   3.829925523442247*^9, 3.8299255267592993`*^9}, {3.829925556971554*^9, 
   3.829925577558824*^9}, {3.829925608736404*^9, 3.829925670406962*^9}, {
   3.829930163552383*^9, 3.829930242044115*^9}, {3.829930292012718*^9, 
   3.829930377672782*^9}, {3.829930416499975*^9, 3.829930662589614*^9}, {
   3.8299307430282717`*^9, 3.829930749450922*^9}, {3.8299307867487507`*^9, 
   3.829930921985529*^9}, {3.829930960571859*^9, 3.8299309663969803`*^9}, {
   3.8299311218199244`*^9, 3.8299312026840363`*^9}, {3.829931232868367*^9, 
   3.8299312348700323`*^9}, 3.8299312974210987`*^9, {3.82993133470168*^9, 
   3.829931343167624*^9}, {3.829931375791544*^9, 3.8299313789896507`*^9}, {
   3.829931775490181*^9, 3.8299318107024937`*^9}, {3.829932955745287*^9, 
   3.829932960864067*^9}, {3.8299334373611*^9, 3.829933468500264*^9}, {
   3.829933600230565*^9, 3.829933630071823*^9}, {3.829933819511435*^9, 
   3.829933823062997*^9}},
 CellLabel->
  "In[1266]:=",ExpressionUUID->"886d485f-9c2f-4489-8e8a-9af2fe9a8712"],

Cell[BoxData[
 Graphics3DBox[{
   {RGBColor[1, 0, 0], Thickness[Large], Dashing[{Small, Small}], 
    Line3DBox[{{0, 2, 0.03}, {0, 2, 0.97}}]}, 
   {RGBColor[1, 0, 0], Thickness[Large], Dashing[{Small, Small}], 
    Line3DBox[{{1, 3, 0.03}, {1, 3, 0.97}}]}, 
   {RGBColor[1, 0, 0], Thickness[Large], Dashing[{Small, Small}], 
    Line3DBox[{{4, 0, 0.03}, {4, 0, 0.97}}]}, 
   {RGBColor[1, 0, 0], Thickness[Large], Dashing[{Small, Small}], 
    Line3DBox[{{0, 0, 1.03}, {0, 0, 1.97}}]}, 
   {RGBColor[1, 0, 0], Thickness[Large], Dashing[{Small, Small}], 
    Line3DBox[{{1, 1, 1.03}, {1, 1, 1.97}}]}, 
   {RGBColor[1, 0, 0], Thickness[Large], Dashing[{Small, Small}], 
    Line3DBox[{{1, 2, 1.03}, {1, 2, 1.97}}]}, 
   {RGBColor[1, 0, 0], Thickness[Large], Dashing[{Small, Small}], 
    Line3DBox[{{3, 3, 1.03}, {3, 3, 1.97}}]}, 
   {RGBColor[1, 0, 0], Thickness[Large], Dashing[{Small, Small}], 
    Line3DBox[{{5, 1, 1.03}, {5, 1, 1.97}}]}, 
   {RGBColor[1, 0, 0], Thickness[Large], Dashing[{Small, Small}], 
    Line3DBox[{{0, 1, 2.03}, {0, 1, 2.97}}]}, 
   {RGBColor[1, 0, 0], Thickness[Large], Dashing[{Small, Small}], 
    Line3DBox[{{0, 2, 2.03}, {0, 2, 2.97}}]}, 
   {RGBColor[1, 0, 0], Thickness[Large], Dashing[{Small, Small}], 
    Line3DBox[{{1, 0, 2.03}, {1, 0, 2.97}}]}, 
   {RGBColor[1, 0, 0], Thickness[Large], Dashing[{Small, Small}], 
    Line3DBox[{{1, 3, 2.03}, {1, 3, 2.97}}]}, 
   {RGBColor[1, 0, 0], Thickness[Large], Dashing[{Small, Small}], 
    Line3DBox[{{2, 1, 2.03}, {2, 1, 2.97}}]}, 
   {RGBColor[1, 0, 0], Thickness[Large], Dashing[{Small, Small}], 
    Line3DBox[{{3, 3, 2.03}, {3, 3, 2.97}}]}, 
   {RGBColor[1, 0, 0], Thickness[Large], Dashing[{Small, Small}], 
    Line3DBox[{{4, 0, 2.03}, {4, 0, 2.97}}]}, 
   {RGBColor[1, 0, 0], Thickness[Large], Dashing[{Small, Small}], 
    Line3DBox[{{0, 2, 3.03}, {0, 2, 3.97}}]}, 
   {RGBColor[1, 0, 0], Thickness[Large], Dashing[{Small, Small}], 
    Line3DBox[{{3, 3, 3.03}, {3, 3, 3.97}}]}, 
   {RGBColor[1, 0, 0], Thickness[Large], Dashing[{Small, Small}], 
    Line3DBox[{{4, 2, 3.03}, {4, 2, 3.97}}]}, 
   {RGBColor[1, 0, 0], Thickness[Large], Dashing[{Small, Small}], 
    Line3DBox[{{5, 3, 3.03}, {5, 3, 3.97}}]}, 
   {RGBColor[1, 0, 0], Thickness[Large], Dashing[{Small, Small}], 
    Line3DBox[{{0, 2, 4.03}, {0, 2, 4.97}}]}, 
   {RGBColor[1, 0, 0], Thickness[Large], Dashing[{Small, Small}], 
    Line3DBox[{{1, 3, 4.03}, {1, 3, 4.97}}]}, 
   {RGBColor[1, 0, 0], Thickness[Large], Dashing[{Small, Small}], 
    Line3DBox[{{2, 0, 4.03}, {2, 0, 4.97}}]}, 
   {GrayLevel[0], Thickness[Large], Line3DBox[{{1, 0, 0}, {1, 0, 1}}]}, 
   {GrayLevel[0], Thickness[Large], Line3DBox[{{1, 2, 0}, {1, 2, 1}}]}, 
   {GrayLevel[0], Thickness[Large], Line3DBox[{{2, 1, 0}, {2, 1, 1}}]}, 
   {GrayLevel[0], Thickness[Large], Line3DBox[{{2, 2, 0}, {2, 2, 1}}]}, 
   {GrayLevel[0], Thickness[Large], Line3DBox[{{2, 3, 0}, {2, 3, 1}}]}, 
   {GrayLevel[0], Thickness[Large], Line3DBox[{{3, 0, 0}, {3, 0, 1}}]}, 
   {GrayLevel[0], Thickness[Large], Line3DBox[{{3, 3, 0}, {3, 3, 1}}]}, 
   {GrayLevel[0], Thickness[Large], Line3DBox[{{4, 2, 0}, {4, 2, 1}}]}, 
   {GrayLevel[0], Thickness[Large], Line3DBox[{{5, 1, 0}, {5, 1, 1}}]}, 
   {GrayLevel[0], Thickness[Large], Line3DBox[{{5, 2, 0}, {5, 2, 1}}]}, 
   {GrayLevel[0], Thickness[Large], Line3DBox[{{5, 3, 0}, {5, 3, 1}}]}, 
   {PointSize[Large], Point3DBox[{0, 0, 1}]}, 
   {PointSize[Large], Point3DBox[{0, 1, 1}]}, 
   {RGBColor[0, 0, 1], Thickness[Large], 
    Line3DBox[{{0.03, 1, 1}, {0.97, 1, 1}}]}, 
   {PointSize[Large], Point3DBox[{0, 2, 1}]}, 
   {PointSize[Large], Point3DBox[{0, 3, 1}]}, 
   {RGBColor[0, 0, 1], Thickness[Large], 
    Line3DBox[{{0.03, 3, 1}, {0.97, 3, 1}}]}, 
   {PointSize[Large], Point3DBox[{1, 0, 1}]}, 
   {RGBColor[0, 0, 1], Thickness[Large], 
    Line3DBox[{{1.03, 0, 1}, {1.97, 0, 1}}]}, 
   {PointSize[Large], Point3DBox[{1, 1, 1}]}, 
   {PointSize[Large], Point3DBox[{1, 2, 1}]}, 
   {PointSize[Large], Point3DBox[{1, 3, 1}]}, 
   {PointSize[Large], Point3DBox[{2, 0, 1}]}, 
   {PointSize[Large], Point3DBox[{2, 1, 1}]}, 
   {PointSize[Large], Point3DBox[{2, 2, 1}]}, 
   {RGBColor[0, 0, 1], Thickness[Large], 
    Line3DBox[{{2.03, 2, 1}, {2.97, 2, 1}}]}, 
   {PointSize[Large], Point3DBox[{2, 3, 1}]}, 
   {PointSize[Large], Point3DBox[{3, 0, 1}]}, 
   {PointSize[Large], Point3DBox[{3, 1, 1}]}, 
   {RGBColor[0, 0, 1], Thickness[Large], 
    Line3DBox[{{3.03, 1, 1}, {3.97, 1, 1}}]}, 
   {PointSize[Large], Point3DBox[{3, 2, 1}]}, 
   {RGBColor[0, 0, 1], Thickness[Large], 
    Line3DBox[{{3.03, 2, 1}, {3.97, 2, 1}}]}, 
   {PointSize[Large], Point3DBox[{3, 3, 1}]}, 
   {RGBColor[0, 0, 1], Thickness[Large], 
    Line3DBox[{{3.03, 3, 1}, {3.97, 3, 1}}]}, 
   {PointSize[Large], Point3DBox[{4, 0, 1}]}, 
   {PointSize[Large], Point3DBox[{4, 1, 1}]}, 
   {RGBColor[0, 0, 1], Thickness[Large], 
    Line3DBox[{{4.03, 1, 1}, {4.97, 1, 1}}]}, 
   {PointSize[Large], Point3DBox[{4, 2, 1}]}, 
   {RGBColor[0, 0, 1], Thickness[Large], 
    Line3DBox[{{4.03, 2, 1}, {4.97, 2, 1}}]}, 
   {PointSize[Large], Point3DBox[{4, 3, 1}]}, 
   {PointSize[Large], Point3DBox[{5, 0, 1}]}, 
   {PointSize[Large], Point3DBox[{5, 1, 1}]}, 
   {PointSize[Large], Point3DBox[{5, 2, 1}]}, 
   {PointSize[Large], Point3DBox[{5, 3, 1}]}, 
   {RGBColor[0, 0, 1], Thickness[Large], 
    Line3DBox[{{5.03, 3, 1}, {5.97, 3, 1}}]}, 
   {GrayLevel[0], Thickness[Large], Line3DBox[{{1, 3, 1}, {1, 3, 2}}]}, 
   {GrayLevel[0], Thickness[Large], Line3DBox[{{2, 3, 1}, {2, 3, 2}}]}, 
   {GrayLevel[0], Thickness[Large], Line3DBox[{{3, 0, 1}, {3, 0, 2}}]}, 
   {GrayLevel[0], Thickness[Large], Line3DBox[{{3, 1, 1}, {3, 1, 2}}]}, 
   {GrayLevel[0], Thickness[Large], Line3DBox[{{4, 1, 1}, {4, 1, 2}}]}, 
   {GrayLevel[0], Thickness[Large], Line3DBox[{{4, 2, 1}, {4, 2, 2}}]}, 
   {GrayLevel[0], Thickness[Large], Line3DBox[{{5, 0, 1}, {5, 0, 2}}]}, 
   {GrayLevel[0], Thickness[Large], Line3DBox[{{5, 2, 1}, {5, 2, 2}}]}, 
   {GrayLevel[0], Thickness[Large], Line3DBox[{{5, 3, 1}, {5, 3, 2}}]}, 
   {PointSize[Large], Point3DBox[{0, 0, 2}]}, 
   {PointSize[Large], Point3DBox[{0, 1, 2}]}, 
   {RGBColor[0, 0, 1], Thickness[Large], 
    Line3DBox[{{0, 1.03, 2}, {0, 1.97, 2}}]}, 
   {PointSize[Large], Point3DBox[{0, 2, 2}]}, 
   {PointSize[Large], Point3DBox[{0, 3, 2}]}, 
   {PointSize[Large], Point3DBox[{1, 0, 2}]}, 
   {PointSize[Large], Point3DBox[{1, 1, 2}]}, 
   {RGBColor[0, 0, 1], Thickness[Large], 
    Line3DBox[{{1, 1.03, 2}, {1, 1.97, 2}}]}, 
   {PointSize[Large], Point3DBox[{1, 2, 2}]}, 
   {PointSize[Large], Point3DBox[{1, 3, 2}]}, 
   {PointSize[Large], Point3DBox[{2, 0, 2}]}, 
   {RGBColor[0, 0, 1], Thickness[Large], 
    Line3DBox[{{2, 0.03, 2}, {2, 0.97, 2}}]}, 
   {PointSize[Large], Point3DBox[{2, 1, 2}]}, 
   {RGBColor[0, 0, 1], Thickness[Large], 
    Line3DBox[{{2, 1.03, 2}, {2, 1.97, 2}}]}, 
   {PointSize[Large], Point3DBox[{2, 2, 2}]}, 
   {PointSize[Large], Point3DBox[{2, 3, 2}]}, 
   {PointSize[Large], Point3DBox[{3, 0, 2}]}, 
   {PointSize[Large], Point3DBox[{3, 1, 2}]}, 
   {RGBColor[0, 0, 1], Thickness[Large], 
    Line3DBox[{{3, 1.03, 2}, {3, 1.97, 2}}]}, 
   {PointSize[Large], Point3DBox[{3, 2, 2}]}, 
   {PointSize[Large], Point3DBox[{3, 3, 2}]}, 
   {RGBColor[0, 0, 1], Thickness[Large], 
    Line3DBox[{{3, 3.03, 2}, {3, 3.97, 2}}]}, 
   {PointSize[Large], Point3DBox[{4, 0, 2}]}, 
   {PointSize[Large], Point3DBox[{4, 1, 2}]}, 
   {PointSize[Large], Point3DBox[{4, 2, 2}]}, 
   {PointSize[Large], Point3DBox[{4, 3, 2}]}, 
   {PointSize[Large], Point3DBox[{5, 0, 2}]}, 
   {PointSize[Large], Point3DBox[{5, 1, 2}]}, 
   {RGBColor[0, 0, 1], Thickness[Large], 
    Line3DBox[{{5, 1.03, 2}, {5, 1.97, 2}}]}, 
   {PointSize[Large], Point3DBox[{5, 2, 2}]}, 
   {RGBColor[0, 0, 1], Thickness[Large], 
    Line3DBox[{{5, 2.03, 2}, {5, 2.97, 2}}]}, 
   {PointSize[Large], Point3DBox[{5, 3, 2}]}, 
   {RGBColor[0, 0, 1], Thickness[Large], 
    Line3DBox[{{5, 3.03, 2}, {5, 3.97, 2}}]}, 
   {GrayLevel[0], Thickness[Large], Line3DBox[{{0, 0, 2}, {0, 0, 3}}]}, 
   {GrayLevel[0], Thickness[Large], Line3DBox[{{0, 3, 2}, {0, 3, 3}}]}, 
   {GrayLevel[0], Thickness[Large], Line3DBox[{{1, 1, 2}, {1, 1, 3}}]}, 
   {GrayLevel[0], Thickness[Large], Line3DBox[{{1, 2, 2}, {1, 2, 3}}]}, 
   {GrayLevel[0], Thickness[Large], Line3DBox[{{2, 0, 2}, {2, 0, 3}}]}, 
   {GrayLevel[0], Thickness[Large], Line3DBox[{{3, 0, 2}, {3, 0, 3}}]}, 
   {GrayLevel[0], Thickness[Large], Line3DBox[{{3, 1, 2}, {3, 1, 3}}]}, 
   {GrayLevel[0], Thickness[Large], Line3DBox[{{4, 2, 2}, {4, 2, 3}}]}, 
   {GrayLevel[0], Thickness[Large], Line3DBox[{{5, 0, 2}, {5, 0, 3}}]}, 
   {GrayLevel[0], Thickness[Large], Line3DBox[{{5, 1, 2}, {5, 1, 3}}]}, 
   {GrayLevel[0], Thickness[Large], Line3DBox[{{5, 2, 2}, {5, 2, 3}}]}, 
   {GrayLevel[0], Thickness[Large], Line3DBox[{{5, 3, 2}, {5, 3, 3}}]}, 
   {PointSize[Large], Point3DBox[{0, 0, 3}]}, 
   {PointSize[Large], Point3DBox[{0, 1, 3}]}, 
   {RGBColor[0, 0, 1], Thickness[Large], 
    Line3DBox[{{0.03, 1, 3}, {0.97, 1, 3}}]}, 
   {PointSize[Large], Point3DBox[{0, 2, 3}]}, 
   {RGBColor[0, 0, 1], Thickness[Large], 
    Line3DBox[{{0.03, 2, 3}, {0.97, 2, 3}}]}, 
   {PointSize[Large], Point3DBox[{0, 3, 3}]}, 
   {PointSize[Large], Point3DBox[{1, 0, 3}]}, 
   {RGBColor[0, 0, 1], Thickness[Large], 
    Line3DBox[{{1.03, 0, 3}, {1.97, 0, 3}}]}, 
   {PointSize[Large], Point3DBox[{1, 1, 3}]}, 
   {RGBColor[0, 0, 1], Thickness[Large], 
    Line3DBox[{{1.03, 1, 3}, {1.97, 1, 3}}]}, 
   {PointSize[Large], Point3DBox[{1, 2, 3}]}, 
   {PointSize[Large], Point3DBox[{1, 3, 3}]}, 
   {PointSize[Large], Point3DBox[{2, 0, 3}]}, 
   {PointSize[Large], Point3DBox[{2, 1, 3}]}, 
   {RGBColor[0, 0, 1], Thickness[Large], 
    Line3DBox[{{2.03, 1, 3}, {2.97, 1, 3}}]}, 
   {PointSize[Large], Point3DBox[{2, 2, 3}]}, 
   {PointSize[Large], Point3DBox[{2, 3, 3}]}, 
   {RGBColor[0, 0, 1], Thickness[Large], 
    Line3DBox[{{2.03, 3, 3}, {2.97, 3, 3}}]}, 
   {PointSize[Large], Point3DBox[{3, 0, 3}]}, 
   {RGBColor[0, 0, 1], Thickness[Large], 
    Line3DBox[{{3.03, 0, 3}, {3.97, 0, 3}}]}, 
   {PointSize[Large], Point3DBox[{3, 1, 3}]}, 
   {PointSize[Large], Point3DBox[{3, 2, 3}]}, 
   {PointSize[Large], Point3DBox[{3, 3, 3}]}, 
   {PointSize[Large], Point3DBox[{4, 0, 3}]}, 
   {RGBColor[0, 0, 1], Thickness[Large], 
    Line3DBox[{{4.03, 0, 3}, {4.97, 0, 3}}]}, 
   {PointSize[Large], Point3DBox[{4, 1, 3}]}, 
   {RGBColor[0, 0, 1], Thickness[Large], 
    Line3DBox[{{4.03, 1, 3}, {4.97, 1, 3}}]}, 
   {PointSize[Large], Point3DBox[{4, 2, 3}]}, 
   {RGBColor[0, 0, 1], Thickness[Large], 
    Line3DBox[{{4.03, 2, 3}, {4.97, 2, 3}}]}, 
   {PointSize[Large], Point3DBox[{4, 3, 3}]}, 
   {PointSize[Large], Point3DBox[{5, 0, 3}]}, 
   {RGBColor[0, 0, 1], Thickness[Large], 
    Line3DBox[{{5.03, 0, 3}, {5.97, 0, 3}}]}, 
   {PointSize[Large], Point3DBox[{5, 1, 3}]}, 
   {PointSize[Large], Point3DBox[{5, 2, 3}]}, 
   {RGBColor[0, 0, 1], Thickness[Large], 
    Line3DBox[{{5.03, 2, 3}, {5.97, 2, 3}}]}, 
   {PointSize[Large], Point3DBox[{5, 3, 3}]}, 
   {GrayLevel[0], Thickness[Large], Line3DBox[{{0, 0, 3}, {0, 0, 4}}]}, 
   {GrayLevel[0], Thickness[Large], Line3DBox[{{0, 3, 3}, {0, 3, 4}}]}, 
   {GrayLevel[0], Thickness[Large], Line3DBox[{{2, 0, 3}, {2, 0, 4}}]}, 
   {GrayLevel[0], Thickness[Large], Line3DBox[{{2, 1, 3}, {2, 1, 4}}]}, 
   {GrayLevel[0], Thickness[Large], Line3DBox[{{3, 2, 3}, {3, 2, 4}}]}, 
   {GrayLevel[0], Thickness[Large], Line3DBox[{{4, 3, 3}, {4, 3, 4}}]}, 
   {GrayLevel[0], Thickness[Large], Line3DBox[{{5, 1, 3}, {5, 1, 4}}]}, 
   {GrayLevel[0], Thickness[Large], Line3DBox[{{5, 2, 3}, {5, 2, 4}}]}, 
   {PointSize[Large], Point3DBox[{0, 0, 4}]}, 
   {RGBColor[0, 0, 1], Thickness[Large], 
    Line3DBox[{{0, 0.03, 4}, {0, 0.97, 4}}]}, 
   {PointSize[Large], Point3DBox[{0, 1, 4}]}, 
   {PointSize[Large], Point3DBox[{0, 2, 4}]}, 
   {RGBColor[0, 0, 1], Thickness[Large], 
    Line3DBox[{{0, 2.03, 4}, {0, 2.97, 4}}]}, 
   {PointSize[Large], Point3DBox[{0, 3, 4}]}, 
   {PointSize[Large], Point3DBox[{1, 0, 4}]}, 
   {PointSize[Large], Point3DBox[{1, 1, 4}]}, 
   {RGBColor[0, 0, 1], Thickness[Large], 
    Line3DBox[{{1, 1.03, 4}, {1, 1.97, 4}}]}, 
   {PointSize[Large], Point3DBox[{1, 2, 4}]}, 
   {PointSize[Large], Point3DBox[{1, 3, 4}]}, 
   {PointSize[Large], Point3DBox[{2, 0, 4}]}, 
   {PointSize[Large], Point3DBox[{2, 1, 4}]}, 
   {PointSize[Large], Point3DBox[{2, 2, 4}]}, 
   {PointSize[Large], Point3DBox[{2, 3, 4}]}, 
   {RGBColor[0, 0, 1], Thickness[Large], 
    Line3DBox[{{2, 3.03, 4}, {2, 3.97, 4}}]}, 
   {PointSize[Large], Point3DBox[{3, 0, 4}]}, 
   {RGBColor[0, 0, 1], Thickness[Large], 
    Line3DBox[{{3, 0.03, 4}, {3, 0.97, 4}}]}, 
   {PointSize[Large], Point3DBox[{3, 1, 4}]}, 
   {PointSize[Large], Point3DBox[{3, 2, 4}]}, 
   {PointSize[Large], Point3DBox[{3, 3, 4}]}, 
   {PointSize[Large], Point3DBox[{4, 0, 4}]}, 
   {PointSize[Large], Point3DBox[{4, 1, 4}]}, 
   {RGBColor[0, 0, 1], Thickness[Large], 
    Line3DBox[{{4, 1.03, 4}, {4, 1.97, 4}}]}, 
   {PointSize[Large], Point3DBox[{4, 2, 4}]}, 
   {PointSize[Large], Point3DBox[{4, 3, 4}]}, 
   {PointSize[Large], Point3DBox[{5, 0, 4}]}, 
   {PointSize[Large], Point3DBox[{5, 1, 4}]}, 
   {RGBColor[0, 0, 1], Thickness[Large], 
    Line3DBox[{{5, 1.03, 4}, {5, 1.97, 4}}]}, 
   {PointSize[Large], Point3DBox[{5, 2, 4}]}, 
   {PointSize[Large], Point3DBox[{5, 3, 4}]}, 
   {RGBColor[0, 0, 1], Thickness[Large], 
    Line3DBox[{{5, 3.03, 4}, {5, 3.97, 4}}]}, 
   {GrayLevel[0], Thickness[Large], Line3DBox[{{0, 0, 4}, {0, 0, 5}}]}, 
   {GrayLevel[0], Thickness[Large], Line3DBox[{{0, 1, 4}, {0, 1, 5}}]}, 
   {GrayLevel[0], Thickness[Large], Line3DBox[{{0, 3, 4}, {0, 3, 5}}]}, 
   {GrayLevel[0], Thickness[Large], Line3DBox[{{1, 0, 4}, {1, 0, 5}}]}, 
   {GrayLevel[0], Thickness[Large], Line3DBox[{{2, 1, 4}, {2, 1, 5}}]}, 
   {GrayLevel[0], Thickness[Large], Line3DBox[{{2, 3, 4}, {2, 3, 5}}]}, 
   {GrayLevel[0], Thickness[Large], Line3DBox[{{3, 1, 4}, {3, 1, 5}}]}, 
   {GrayLevel[0], Thickness[Large], Line3DBox[{{3, 2, 4}, {3, 2, 5}}]}, 
   {GrayLevel[0], Thickness[Large], Line3DBox[{{4, 0, 4}, {4, 0, 5}}]}, 
   {GrayLevel[0], Thickness[Large], Line3DBox[{{4, 1, 4}, {4, 1, 5}}]}, 
   {GrayLevel[0], Thickness[Large], Line3DBox[{{4, 3, 4}, {4, 3, 5}}]}, 
   {GrayLevel[0], Thickness[Large], Line3DBox[{{5, 2, 4}, {5, 2, 5}}]}},
  BoxStyle->GrayLevel[1],
  ImageSize->{477.06283552376465`, 388.5463816931247},
  ImageSizeRaw->Automatic,
  ViewPoint->Front]], "Input",
 CellChangeTimes->{3.8299338284413443`*^9},
 CellLabel->"Out[1273]=",ImageCache->GraphicsData["CompressedBitmap", "\<\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\
\>", "ImageResolution" -> \
144.],ExpressionUUID->"4669a840-f80a-4375-96ad-372060e2d57a"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{3.829933571080414*^9, 
  3.829933610867469*^9},ExpressionUUID->"51eb5393-7d67-4d86-a4a2-\
be79c3a2b3b4"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.8299335652897778`*^9, 
  3.829933565315699*^9}},ExpressionUUID->"0cc271f3-db72-4100-806c-\
f41ed7d0bac3"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{3.829933451432678*^9, 
  3.829933562934246*^9},ExpressionUUID->"d054f56f-3e7f-44c4-a4cd-\
b19c1e9341da"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.829931755083701*^9, 
  3.829931755097301*^9}},ExpressionUUID->"ecfe0958-129a-40d2-aa59-\
c3fdb754a5fa"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{3.8299315042835197`*^9, 
  3.829931713057065*^9},ExpressionUUID->"38772dc1-5244-4d08-bfd6-\
b016f303bd50"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.829931714118504*^9, 
  3.829931714125429*^9}},ExpressionUUID->"b10cdcee-b2d5-4d91-9ecf-\
2d90efe0795c"],

Cell[BoxData[
 RowBox[{"Show", "[", 
  RowBox[{"%922", ",", 
   RowBox[{"ViewPoint", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"1.3`", ",", 
      RowBox[{"-", "2.4`"}], ",", "2.`"}], "}"}]}]}], "]"}]], "Input",
 NumberMarks->False,
 CellLabel->
  "In[925]:=",ExpressionUUID->"eeda0410-f8f2-4bf9-8a84-be8661c1f1fb"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.829931715648354*^9, 
  3.8299317156543016`*^9}},ExpressionUUID->"5da90cad-ddb4-4b19-9877-\
e1e200258277"],

Cell[BoxData[
 RowBox[{"Show", "[", 
  RowBox[{"%922", ",", 
   RowBox[{"ViewPoint", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"1.3`", ",", 
      RowBox[{"-", "2.4`"}], ",", "2.`"}], "}"}]}]}], "]"}]], "Input",
 NumberMarks->False,
 CellLabel->
  "In[924]:=",ExpressionUUID->"a130b7be-ef5a-4464-b294-c05eef9c052c"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.829931716560093*^9, 
  3.829931716565645*^9}},ExpressionUUID->"78d947cc-cd7c-4c43-84b4-\
29db8c55102d"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.829931352228533*^9, 
  3.82993138189017*^9}},ExpressionUUID->"3d140873-a5f6-4ecf-be4f-\
90bd17c01412"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.829931339942281*^9, 
  3.829931347367702*^9}},ExpressionUUID->"1111239f-ec5d-4769-89ee-\
94db571dd904"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{3.829931304280786*^9, 
  3.829931348707932*^9},ExpressionUUID->"2fe106f8-34fd-4db7-83a5-\
a9111828f939"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.829931277617692*^9, 
  3.829931301095498*^9}},ExpressionUUID->"41f731cd-e244-44a7-91c3-\
f8aaef0d3257"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.829931229892804*^9, 
  3.8299312299024878`*^9}},ExpressionUUID->"f60f4126-05eb-409a-9b01-\
44ba307afc5a"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.829930974749035*^9, 
  3.829930974759569*^9}},ExpressionUUID->"9da008e8-15dd-4f3c-9787-\
096c98c2032f"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"256", "^", "2"}]], "Input",
 CellChangeTimes->{{3.830015716054646*^9, 3.830015721121462*^9}},
 CellLabel->
  "In[1289]:=",ExpressionUUID->"1b042400-ce6a-4cad-9878-3a8a32236a3d"],

Cell[BoxData["65536"], "Output",
 CellChangeTimes->{{3.8300157171214848`*^9, 3.8300157212717123`*^9}},
 CellLabel->
  "Out[1289]=",ExpressionUUID->"a797e68a-c62c-405a-9412-fbdc403b21ca"]
}, Open  ]]
},
WindowSize->{808, 667},
WindowMargins->{{Automatic, 171}, {26, Automatic}},
FrontEndVersion->"12.2 for Mac OS X x86 (64-bit) (December 12, 2020)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"f61c6f54-98f9-4e9b-b662-597003a8008f"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 13274, 303, 1144, "Input",ExpressionUUID->"886d485f-9c2f-4489-8e8a-9af2fe9a8712"],
Cell[13835, 325, 37753, 658, 402, 14447, 275, "CachedBoxData", "BoxData", InheritFromParent,ExpressionUUID->"4669a840-f80a-4375-96ad-372060e2d57a"],
Cell[51591, 985, 150, 3, 30, InheritFromParent,ExpressionUUID->"51eb5393-7d67-4d86-a4a2-be79c3a2b3b4"],
Cell[51744, 990, 154, 3, 30, InheritFromParent,ExpressionUUID->"0cc271f3-db72-4100-806c-f41ed7d0bac3"],
Cell[51901, 995, 150, 3, 30, InheritFromParent,ExpressionUUID->"d054f56f-3e7f-44c4-a4cd-b19c1e9341da"],
Cell[52054, 1000, 152, 3, 30, InheritFromParent,ExpressionUUID->"ecfe0958-129a-40d2-aa59-c3fdb754a5fa"],
Cell[52209, 1005, 152, 3, 30, InheritFromParent,ExpressionUUID->"38772dc1-5244-4d08-bfd6-b016f303bd50"],
Cell[52364, 1010, 152, 3, 30, InheritFromParent,ExpressionUUID->"b10cdcee-b2d5-4d91-9ecf-2d90efe0795c"],
Cell[52519, 1015, 316, 9, 30, "Input",ExpressionUUID->"eeda0410-f8f2-4bf9-8a84-be8661c1f1fb"],
Cell[52838, 1026, 154, 3, 30, InheritFromParent,ExpressionUUID->"5da90cad-ddb4-4b19-9877-e1e200258277"],
Cell[52995, 1031, 316, 9, 30, "Input",ExpressionUUID->"a130b7be-ef5a-4464-b294-c05eef9c052c"],
Cell[53314, 1042, 152, 3, 30, InheritFromParent,ExpressionUUID->"78d947cc-cd7c-4c43-84b4-29db8c55102d"],
Cell[53469, 1047, 151, 3, 30, InheritFromParent,ExpressionUUID->"3d140873-a5f6-4ecf-be4f-90bd17c01412"],
Cell[53623, 1052, 152, 3, 30, InheritFromParent,ExpressionUUID->"1111239f-ec5d-4769-89ee-94db571dd904"],
Cell[53778, 1057, 150, 3, 30, InheritFromParent,ExpressionUUID->"2fe106f8-34fd-4db7-83a5-a9111828f939"],
Cell[53931, 1062, 152, 3, 30, InheritFromParent,ExpressionUUID->"41f731cd-e244-44a7-91c3-f8aaef0d3257"],
Cell[54086, 1067, 154, 3, 30, InheritFromParent,ExpressionUUID->"f60f4126-05eb-409a-9b01-44ba307afc5a"],
Cell[54243, 1072, 152, 3, 30, InheritFromParent,ExpressionUUID->"9da008e8-15dd-4f3c-9787-096c98c2032f"],
Cell[CellGroupData[{
Cell[54420, 1079, 201, 4, 30, "Input",ExpressionUUID->"1b042400-ce6a-4cad-9878-3a8a32236a3d"],
Cell[54624, 1085, 186, 3, 57, "Output",ExpressionUUID->"a797e68a-c62c-405a-9412-fbdc403b21ca"]
}, Open  ]]
}
]
*)



==> plot_lattice.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.2' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     22696,        477]
NotebookOptionsPosition[     22214,        460]
NotebookOutlinePosition[     22610,        476]
CellTagsIndexPosition[     22567,        473]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[{
 RowBox[{
  RowBox[{"p", "=", "1.0"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"q", "=", "0.0"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"arclist", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"arclist2", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"L", "=", "10"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"For", "[", 
   RowBox[{
    RowBox[{"y", "=", "0"}], ",", 
    RowBox[{"y", "\[LessEqual]", 
     RowBox[{"2", "*", "L"}]}], ",", 
    RowBox[{"y", "++"}], ",", "\[IndentingNewLine]", 
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"x", "=", "0"}], ",", 
      RowBox[{"x", "\[LessEqual]", "L"}], ",", 
      RowBox[{"x", "++"}], ",", "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Mod", "[", 
          RowBox[{"y", ",", "2"}], "]"}], "\[Equal]", "0"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"(*", 
         RowBox[{"AppendTo", "[", 
          RowBox[{"arclist", ",", 
           RowBox[{"Graphics", "[", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"PointSize", "[", "Large", "]"}], ",", 
              RowBox[{"Point", "[", 
               RowBox[{"{", 
                RowBox[{"x", ",", 
                 RowBox[{"y", "/", "2"}]}], "}"}], "]"}]}], "}"}], "]"}]}], 
          "]"}], "*)"}], "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"r", "=", 
          RowBox[{"RandomReal", "[", "]"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"r", "<", "p"}], ",", "\[IndentingNewLine]", 
           RowBox[{"AppendTo", "[", 
            RowBox[{"arclist", ",", 
             RowBox[{"Graphics", "[", 
              RowBox[{"{", 
               RowBox[{"Thick", ",", "Black", ",", 
                RowBox[{"Line", "[", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"x", ",", 
                    RowBox[{"y", "/", "2"}]}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"x", "+", "1"}], ",", 
                    RowBox[{"y", "/", "2"}]}], "}"}]}], "}"}], "]"}]}], "}"}],
               "]"}]}], "]"}], ","}], "\[IndentingNewLine]", 
          RowBox[{"(*", 
           RowBox[{"AppendTo", "[", 
            RowBox[{"arclist", ",", 
             RowBox[{"Graphics", "[", 
              RowBox[{"{", 
               RowBox[{"Thin", ",", "White", ",", 
                RowBox[{"Line", "[", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"x", ",", 
                    RowBox[{"y", "/", "2"}]}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"x", "+", "1"}], ",", 
                    RowBox[{"y", "/", "2"}]}], "}"}]}], "}"}], "]"}]}], "}"}],
               "]"}]}], "]"}], "*)"}], "\[IndentingNewLine]", "]"}]}], 
        "\[IndentingNewLine]", ",", "\[IndentingNewLine]", 
        RowBox[{"(*", 
         RowBox[{
          RowBox[{"Mod", "[", 
           RowBox[{"y", ",", "2"}], "]"}], "\[Equal]", "1"}], "*)"}], 
        "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"r", "=", 
          RowBox[{"RandomReal", "[", "]"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"r", "<", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "-", "p"}], ")"}], "*", "q"}]}], ",", 
           "\[IndentingNewLine]", 
           RowBox[{"AppendTo", "[", 
            RowBox[{"arclist2", ",", 
             RowBox[{"Graphics", "[", 
              RowBox[{"{", 
               RowBox[{"Dashed", ",", "Red", ",", "Thick", ",", 
                RowBox[{"Line", "[", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"x", ",", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"y", "-", "1"}], ")"}], "/", "2"}]}], "}"}], ",", 
                   
                   RowBox[{"{", 
                    RowBox[{"x", ",", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"y", "-", "1"}], ")"}], "/", "2"}], "+", "1"}]}], 
                    "}"}]}], "}"}], "]"}]}], "}"}], "]"}]}], "]"}], ",", 
           "\[IndentingNewLine]", "Default"}], "\[IndentingNewLine]", "]"}], 
         ";", "\[IndentingNewLine]", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "-", "p"}], ")"}], "*", "q"}], "<", "r", "<", 
            RowBox[{"(", 
             RowBox[{"1", "-", "p"}], ")"}]}], ",", "\[IndentingNewLine]", 
           RowBox[{"(*", 
            RowBox[{"AppendTo", "[", 
             RowBox[{"arclist", ",", 
              RowBox[{"Graphics", "[", 
               RowBox[{"{", 
                RowBox[{"Thin", ",", "White", ",", 
                 RowBox[{"Line", "[", 
                  RowBox[{"{", 
                   RowBox[{
                    RowBox[{"{", 
                    RowBox[{"x", ",", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"y", "-", "1"}], ")"}], "/", "2"}]}], "}"}], ",", 
                    
                    RowBox[{"{", 
                    RowBox[{"x", ",", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"y", "-", "1"}], ")"}], "/", "2"}], "+", "1"}]}], 
                    "}"}]}], "}"}], "]"}]}], "}"}], "]"}]}], "]"}], "*)"}], 
           ",", "\[IndentingNewLine]", "Default"}], "\[IndentingNewLine]", 
          "]"}], ";", "\[IndentingNewLine]", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "-", "p"}], ")"}], "<", "r"}], ",", 
           "\[IndentingNewLine]", 
           RowBox[{"AppendTo", "[", 
            RowBox[{"arclist", ",", 
             RowBox[{"Graphics", "[", 
              RowBox[{"{", 
               RowBox[{"Thick", ",", 
                RowBox[{"Line", "[", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"x", ",", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"y", "-", "1"}], ")"}], "/", "2"}]}], "}"}], ",", 
                   
                   RowBox[{"{", 
                    RowBox[{"x", ",", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"y", "-", "1"}], ")"}], "/", "2"}], "+", "1"}]}], 
                    "}"}]}], "}"}], "]"}]}], "}"}], "]"}]}], "]"}], ",", 
           "\[IndentingNewLine]", "Default"}], "\[IndentingNewLine]", "]"}], 
         ";"}]}], "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]", 
     "]"}]}], "\[IndentingNewLine]", "]"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"Show", "[", 
  RowBox[{"arclist2", ",", "arclist"}], "]"}]}], "Input",
 CellChangeTimes->CompressedData["
1:eJwdzTtIggEABOC/J0ZLGVihFRIYgQSFilYGWkikkAU9QO0hiSmSgwgagdAQ
KgYtBUWkBEU1NUQmRUM5lNnQwzIowowQH0VOEqV5/3B8cMMdU20c1BQSBMHI
B/6+0WM5e1IUbq8jlZTnkpBDlKbgyQA9DZ83QzWEIynqoR4woKWisQkWqHQ8
6DqOk+44aB2QkfVKoPxP2g8PLX45pAgnhuE+T6WE7Ff+JLkXWZ2Cn4YVHQxy
uXMwXbbthKxEYhF2dlHXIN1XfwR5QsEpzCiyfrhrFV9CbfQiAKOsmVvYIguT
ZmjuB7KPtD5B91L1CwyVXL9Dk7bBVpRXX+WZh54b6wJUpPrskOL2corxeyXj
wq8NkQD28hlS6Aoxh2DC10z6MXKmhvHue9JZ5ZYmmvd8TzwNA7aYEVLuvknN
lbVmOBYYt8Awe9SQceZ/HpeNsC24boI/hN4M/wF6bd7E
  "],
 CellLabel->
  "In[566]:=",ExpressionUUID->"f5b6639b-294b-49b8-b2b4-70b9d8a4c878"],

Cell[BoxData[
 GraphicsBox[{
   {GrayLevel[0], Thickness[Large], LineBox[{{0, 0}, {1, 0}}]}, 
   {GrayLevel[0], Thickness[Large], LineBox[{{1, 0}, {2, 0}}]}, 
   {GrayLevel[0], Thickness[Large], LineBox[{{2, 0}, {3, 0}}]}, 
   {GrayLevel[0], Thickness[Large], LineBox[{{3, 0}, {4, 0}}]}, 
   {GrayLevel[0], Thickness[Large], LineBox[{{4, 0}, {5, 0}}]}, 
   {GrayLevel[0], Thickness[Large], LineBox[{{5, 0}, {6, 0}}]}, 
   {GrayLevel[0], Thickness[Large], LineBox[{{6, 0}, {7, 0}}]}, 
   {GrayLevel[0], Thickness[Large], LineBox[{{7, 0}, {8, 0}}]}, 
   {GrayLevel[0], Thickness[Large], LineBox[{{8, 0}, {9, 0}}]}, 
   {GrayLevel[0], Thickness[Large], LineBox[{{9, 0}, {10, 0}}]}, 
   {GrayLevel[0], Thickness[Large], LineBox[{{10, 0}, {11, 0}}]}, 
   {Thickness[Large], LineBox[{{0, 0}, {0, 1}}]}, 
   {Thickness[Large], LineBox[{{1, 0}, {1, 1}}]}, 
   {Thickness[Large], LineBox[{{2, 0}, {2, 1}}]}, 
   {Thickness[Large], LineBox[{{3, 0}, {3, 1}}]}, 
   {Thickness[Large], LineBox[{{4, 0}, {4, 1}}]}, 
   {Thickness[Large], LineBox[{{5, 0}, {5, 1}}]}, 
   {Thickness[Large], LineBox[{{6, 0}, {6, 1}}]}, 
   {Thickness[Large], LineBox[{{7, 0}, {7, 1}}]}, 
   {Thickness[Large], LineBox[{{8, 0}, {8, 1}}]}, 
   {Thickness[Large], LineBox[{{9, 0}, {9, 1}}]}, 
   {Thickness[Large], LineBox[{{10, 0}, {10, 1}}]}, 
   {GrayLevel[0], Thickness[Large], LineBox[{{0, 1}, {1, 1}}]}, 
   {GrayLevel[0], Thickness[Large], LineBox[{{1, 1}, {2, 1}}]}, 
   {GrayLevel[0], Thickness[Large], LineBox[{{2, 1}, {3, 1}}]}, 
   {GrayLevel[0], Thickness[Large], LineBox[{{3, 1}, {4, 1}}]}, 
   {GrayLevel[0], Thickness[Large], LineBox[{{4, 1}, {5, 1}}]}, 
   {GrayLevel[0], Thickness[Large], LineBox[{{5, 1}, {6, 1}}]}, 
   {GrayLevel[0], Thickness[Large], LineBox[{{6, 1}, {7, 1}}]}, 
   {GrayLevel[0], Thickness[Large], LineBox[{{7, 1}, {8, 1}}]}, 
   {GrayLevel[0], Thickness[Large], LineBox[{{8, 1}, {9, 1}}]}, 
   {GrayLevel[0], Thickness[Large], LineBox[{{9, 1}, {10, 1}}]}, 
   {GrayLevel[0], Thickness[Large], LineBox[{{10, 1}, {11, 1}}]}, 
   {Thickness[Large], LineBox[{{0, 1}, {0, 2}}]}, 
   {Thickness[Large], LineBox[{{1, 1}, {1, 2}}]}, 
   {Thickness[Large], LineBox[{{2, 1}, {2, 2}}]}, 
   {Thickness[Large], LineBox[{{3, 1}, {3, 2}}]}, 
   {Thickness[Large], LineBox[{{4, 1}, {4, 2}}]}, 
   {Thickness[Large], LineBox[{{5, 1}, {5, 2}}]}, 
   {Thickness[Large], LineBox[{{6, 1}, {6, 2}}]}, 
   {Thickness[Large], LineBox[{{7, 1}, {7, 2}}]}, 
   {Thickness[Large], LineBox[{{8, 1}, {8, 2}}]}, 
   {Thickness[Large], LineBox[{{9, 1}, {9, 2}}]}, 
   {Thickness[Large], LineBox[{{10, 1}, {10, 2}}]}, 
   {GrayLevel[0], Thickness[Large], LineBox[{{0, 2}, {1, 2}}]}, 
   {GrayLevel[0], Thickness[Large], LineBox[{{1, 2}, {2, 2}}]}, 
   {GrayLevel[0], Thickness[Large], LineBox[{{2, 2}, {3, 2}}]}, 
   {GrayLevel[0], Thickness[Large], LineBox[{{3, 2}, {4, 2}}]}, 
   {GrayLevel[0], Thickness[Large], LineBox[{{4, 2}, {5, 2}}]}, 
   {GrayLevel[0], Thickness[Large], LineBox[{{5, 2}, {6, 2}}]}, 
   {GrayLevel[0], Thickness[Large], LineBox[{{6, 2}, {7, 2}}]}, 
   {GrayLevel[0], Thickness[Large], LineBox[{{7, 2}, {8, 2}}]}, 
   {GrayLevel[0], Thickness[Large], LineBox[{{8, 2}, {9, 2}}]}, 
   {GrayLevel[0], Thickness[Large], LineBox[{{9, 2}, {10, 2}}]}, 
   {GrayLevel[0], Thickness[Large], LineBox[{{10, 2}, {11, 2}}]}, 
   {Thickness[Large], LineBox[{{0, 2}, {0, 3}}]}, 
   {Thickness[Large], LineBox[{{1, 2}, {1, 3}}]}, 
   {Thickness[Large], LineBox[{{2, 2}, {2, 3}}]}, 
   {Thickness[Large], LineBox[{{3, 2}, {3, 3}}]}, 
   {Thickness[Large], LineBox[{{4, 2}, {4, 3}}]}, 
   {Thickness[Large], LineBox[{{5, 2}, {5, 3}}]}, 
   {Thickness[Large], LineBox[{{6, 2}, {6, 3}}]}, 
   {Thickness[Large], LineBox[{{7, 2}, {7, 3}}]}, 
   {Thickness[Large], LineBox[{{8, 2}, {8, 3}}]}, 
   {Thickness[Large], LineBox[{{9, 2}, {9, 3}}]}, 
   {Thickness[Large], LineBox[{{10, 2}, {10, 3}}]}, 
   {GrayLevel[0], Thickness[Large], LineBox[{{0, 3}, {1, 3}}]}, 
   {GrayLevel[0], Thickness[Large], LineBox[{{1, 3}, {2, 3}}]}, 
   {GrayLevel[0], Thickness[Large], LineBox[{{2, 3}, {3, 3}}]}, 
   {GrayLevel[0], Thickness[Large], LineBox[{{3, 3}, {4, 3}}]}, 
   {GrayLevel[0], Thickness[Large], LineBox[{{4, 3}, {5, 3}}]}, 
   {GrayLevel[0], Thickness[Large], LineBox[{{5, 3}, {6, 3}}]}, 
   {GrayLevel[0], Thickness[Large], LineBox[{{6, 3}, {7, 3}}]}, 
   {GrayLevel[0], Thickness[Large], LineBox[{{7, 3}, {8, 3}}]}, 
   {GrayLevel[0], Thickness[Large], LineBox[{{8, 3}, {9, 3}}]}, 
   {GrayLevel[0], Thickness[Large], LineBox[{{9, 3}, {10, 3}}]}, 
   {GrayLevel[0], Thickness[Large], LineBox[{{10, 3}, {11, 3}}]}, 
   {Thickness[Large], LineBox[{{0, 3}, {0, 4}}]}, 
   {Thickness[Large], LineBox[{{1, 3}, {1, 4}}]}, 
   {Thickness[Large], LineBox[{{2, 3}, {2, 4}}]}, 
   {Thickness[Large], LineBox[{{3, 3}, {3, 4}}]}, 
   {Thickness[Large], LineBox[{{4, 3}, {4, 4}}]}, 
   {Thickness[Large], LineBox[{{5, 3}, {5, 4}}]}, 
   {Thickness[Large], LineBox[{{6, 3}, {6, 4}}]}, 
   {Thickness[Large], LineBox[{{7, 3}, {7, 4}}]}, 
   {Thickness[Large], LineBox[{{8, 3}, {8, 4}}]}, 
   {Thickness[Large], LineBox[{{9, 3}, {9, 4}}]}, 
   {Thickness[Large], LineBox[{{10, 3}, {10, 4}}]}, 
   {GrayLevel[0], Thickness[Large], LineBox[{{0, 4}, {1, 4}}]}, 
   {GrayLevel[0], Thickness[Large], LineBox[{{1, 4}, {2, 4}}]}, 
   {GrayLevel[0], Thickness[Large], LineBox[{{2, 4}, {3, 4}}]}, 
   {GrayLevel[0], Thickness[Large], LineBox[{{3, 4}, {4, 4}}]}, 
   {GrayLevel[0], Thickness[Large], LineBox[{{4, 4}, {5, 4}}]}, 
   {GrayLevel[0], Thickness[Large], LineBox[{{5, 4}, {6, 4}}]}, 
   {GrayLevel[0], Thickness[Large], LineBox[{{6, 4}, {7, 4}}]}, 
   {GrayLevel[0], Thickness[Large], LineBox[{{7, 4}, {8, 4}}]}, 
   {GrayLevel[0], Thickness[Large], LineBox[{{8, 4}, {9, 4}}]}, 
   {GrayLevel[0], Thickness[Large], LineBox[{{9, 4}, {10, 4}}]}, 
   {GrayLevel[0], Thickness[Large], LineBox[{{10, 4}, {11, 4}}]}, 
   {Thickness[Large], LineBox[{{0, 4}, {0, 5}}]}, 
   {Thickness[Large], LineBox[{{1, 4}, {1, 5}}]}, 
   {Thickness[Large], LineBox[{{2, 4}, {2, 5}}]}, 
   {Thickness[Large], LineBox[{{3, 4}, {3, 5}}]}, 
   {Thickness[Large], LineBox[{{4, 4}, {4, 5}}]}, 
   {Thickness[Large], LineBox[{{5, 4}, {5, 5}}]}, 
   {Thickness[Large], LineBox[{{6, 4}, {6, 5}}]}, 
   {Thickness[Large], LineBox[{{7, 4}, {7, 5}}]}, 
   {Thickness[Large], LineBox[{{8, 4}, {8, 5}}]}, 
   {Thickness[Large], LineBox[{{9, 4}, {9, 5}}]}, 
   {Thickness[Large], LineBox[{{10, 4}, {10, 5}}]}, 
   {GrayLevel[0], Thickness[Large], LineBox[{{0, 5}, {1, 5}}]}, 
   {GrayLevel[0], Thickness[Large], LineBox[{{1, 5}, {2, 5}}]}, 
   {GrayLevel[0], Thickness[Large], LineBox[{{2, 5}, {3, 5}}]}, 
   {GrayLevel[0], Thickness[Large], LineBox[{{3, 5}, {4, 5}}]}, 
   {GrayLevel[0], Thickness[Large], LineBox[{{4, 5}, {5, 5}}]}, 
   {GrayLevel[0], Thickness[Large], LineBox[{{5, 5}, {6, 5}}]}, 
   {GrayLevel[0], Thickness[Large], LineBox[{{6, 5}, {7, 5}}]}, 
   {GrayLevel[0], Thickness[Large], LineBox[{{7, 5}, {8, 5}}]}, 
   {GrayLevel[0], Thickness[Large], LineBox[{{8, 5}, {9, 5}}]}, 
   {GrayLevel[0], Thickness[Large], LineBox[{{9, 5}, {10, 5}}]}, 
   {GrayLevel[0], Thickness[Large], LineBox[{{10, 5}, {11, 5}}]}, 
   {Thickness[Large], LineBox[{{0, 5}, {0, 6}}]}, 
   {Thickness[Large], LineBox[{{1, 5}, {1, 6}}]}, 
   {Thickness[Large], LineBox[{{2, 5}, {2, 6}}]}, 
   {Thickness[Large], LineBox[{{3, 5}, {3, 6}}]}, 
   {Thickness[Large], LineBox[{{4, 5}, {4, 6}}]}, 
   {Thickness[Large], LineBox[{{5, 5}, {5, 6}}]}, 
   {Thickness[Large], LineBox[{{6, 5}, {6, 6}}]}, 
   {Thickness[Large], LineBox[{{7, 5}, {7, 6}}]}, 
   {Thickness[Large], LineBox[{{8, 5}, {8, 6}}]}, 
   {Thickness[Large], LineBox[{{9, 5}, {9, 6}}]}, 
   {Thickness[Large], LineBox[{{10, 5}, {10, 6}}]}, 
   {GrayLevel[0], Thickness[Large], LineBox[{{0, 6}, {1, 6}}]}, 
   {GrayLevel[0], Thickness[Large], LineBox[{{1, 6}, {2, 6}}]}, 
   {GrayLevel[0], Thickness[Large], LineBox[{{2, 6}, {3, 6}}]}, 
   {GrayLevel[0], Thickness[Large], LineBox[{{3, 6}, {4, 6}}]}, 
   {GrayLevel[0], Thickness[Large], LineBox[{{4, 6}, {5, 6}}]}, 
   {GrayLevel[0], Thickness[Large], LineBox[{{5, 6}, {6, 6}}]}, 
   {GrayLevel[0], Thickness[Large], LineBox[{{6, 6}, {7, 6}}]}, 
   {GrayLevel[0], Thickness[Large], LineBox[{{7, 6}, {8, 6}}]}, 
   {GrayLevel[0], Thickness[Large], LineBox[{{8, 6}, {9, 6}}]}, 
   {GrayLevel[0], Thickness[Large], LineBox[{{9, 6}, {10, 6}}]}, 
   {GrayLevel[0], Thickness[Large], LineBox[{{10, 6}, {11, 6}}]}, 
   {Thickness[Large], LineBox[{{0, 6}, {0, 7}}]}, 
   {Thickness[Large], LineBox[{{1, 6}, {1, 7}}]}, 
   {Thickness[Large], LineBox[{{2, 6}, {2, 7}}]}, 
   {Thickness[Large], LineBox[{{3, 6}, {3, 7}}]}, 
   {Thickness[Large], LineBox[{{4, 6}, {4, 7}}]}, 
   {Thickness[Large], LineBox[{{5, 6}, {5, 7}}]}, 
   {Thickness[Large], LineBox[{{6, 6}, {6, 7}}]}, 
   {Thickness[Large], LineBox[{{7, 6}, {7, 7}}]}, 
   {Thickness[Large], LineBox[{{8, 6}, {8, 7}}]}, 
   {Thickness[Large], LineBox[{{9, 6}, {9, 7}}]}, 
   {Thickness[Large], LineBox[{{10, 6}, {10, 7}}]}, 
   {GrayLevel[0], Thickness[Large], LineBox[{{0, 7}, {1, 7}}]}, 
   {GrayLevel[0], Thickness[Large], LineBox[{{1, 7}, {2, 7}}]}, 
   {GrayLevel[0], Thickness[Large], LineBox[{{2, 7}, {3, 7}}]}, 
   {GrayLevel[0], Thickness[Large], LineBox[{{3, 7}, {4, 7}}]}, 
   {GrayLevel[0], Thickness[Large], LineBox[{{4, 7}, {5, 7}}]}, 
   {GrayLevel[0], Thickness[Large], LineBox[{{5, 7}, {6, 7}}]}, 
   {GrayLevel[0], Thickness[Large], LineBox[{{6, 7}, {7, 7}}]}, 
   {GrayLevel[0], Thickness[Large], LineBox[{{7, 7}, {8, 7}}]}, 
   {GrayLevel[0], Thickness[Large], LineBox[{{8, 7}, {9, 7}}]}, 
   {GrayLevel[0], Thickness[Large], LineBox[{{9, 7}, {10, 7}}]}, 
   {GrayLevel[0], Thickness[Large], LineBox[{{10, 7}, {11, 7}}]}, 
   {Thickness[Large], LineBox[{{0, 7}, {0, 8}}]}, 
   {Thickness[Large], LineBox[{{1, 7}, {1, 8}}]}, 
   {Thickness[Large], LineBox[{{2, 7}, {2, 8}}]}, 
   {Thickness[Large], LineBox[{{3, 7}, {3, 8}}]}, 
   {Thickness[Large], LineBox[{{4, 7}, {4, 8}}]}, 
   {Thickness[Large], LineBox[{{5, 7}, {5, 8}}]}, 
   {Thickness[Large], LineBox[{{6, 7}, {6, 8}}]}, 
   {Thickness[Large], LineBox[{{7, 7}, {7, 8}}]}, 
   {Thickness[Large], LineBox[{{8, 7}, {8, 8}}]}, 
   {Thickness[Large], LineBox[{{9, 7}, {9, 8}}]}, 
   {Thickness[Large], LineBox[{{10, 7}, {10, 8}}]}, 
   {GrayLevel[0], Thickness[Large], LineBox[{{0, 8}, {1, 8}}]}, 
   {GrayLevel[0], Thickness[Large], LineBox[{{1, 8}, {2, 8}}]}, 
   {GrayLevel[0], Thickness[Large], LineBox[{{2, 8}, {3, 8}}]}, 
   {GrayLevel[0], Thickness[Large], LineBox[{{3, 8}, {4, 8}}]}, 
   {GrayLevel[0], Thickness[Large], LineBox[{{4, 8}, {5, 8}}]}, 
   {GrayLevel[0], Thickness[Large], LineBox[{{5, 8}, {6, 8}}]}, 
   {GrayLevel[0], Thickness[Large], LineBox[{{6, 8}, {7, 8}}]}, 
   {GrayLevel[0], Thickness[Large], LineBox[{{7, 8}, {8, 8}}]}, 
   {GrayLevel[0], Thickness[Large], LineBox[{{8, 8}, {9, 8}}]}, 
   {GrayLevel[0], Thickness[Large], LineBox[{{9, 8}, {10, 8}}]}, 
   {GrayLevel[0], Thickness[Large], LineBox[{{10, 8}, {11, 8}}]}, 
   {Thickness[Large], LineBox[{{0, 8}, {0, 9}}]}, 
   {Thickness[Large], LineBox[{{1, 8}, {1, 9}}]}, 
   {Thickness[Large], LineBox[{{2, 8}, {2, 9}}]}, 
   {Thickness[Large], LineBox[{{3, 8}, {3, 9}}]}, 
   {Thickness[Large], LineBox[{{4, 8}, {4, 9}}]}, 
   {Thickness[Large], LineBox[{{5, 8}, {5, 9}}]}, 
   {Thickness[Large], LineBox[{{6, 8}, {6, 9}}]}, 
   {Thickness[Large], LineBox[{{7, 8}, {7, 9}}]}, 
   {Thickness[Large], LineBox[{{8, 8}, {8, 9}}]}, 
   {Thickness[Large], LineBox[{{9, 8}, {9, 9}}]}, 
   {Thickness[Large], LineBox[{{10, 8}, {10, 9}}]}, 
   {GrayLevel[0], Thickness[Large], LineBox[{{0, 9}, {1, 9}}]}, 
   {GrayLevel[0], Thickness[Large], LineBox[{{1, 9}, {2, 9}}]}, 
   {GrayLevel[0], Thickness[Large], LineBox[{{2, 9}, {3, 9}}]}, 
   {GrayLevel[0], Thickness[Large], LineBox[{{3, 9}, {4, 9}}]}, 
   {GrayLevel[0], Thickness[Large], LineBox[{{4, 9}, {5, 9}}]}, 
   {GrayLevel[0], Thickness[Large], LineBox[{{5, 9}, {6, 9}}]}, 
   {GrayLevel[0], Thickness[Large], LineBox[{{6, 9}, {7, 9}}]}, 
   {GrayLevel[0], Thickness[Large], LineBox[{{7, 9}, {8, 9}}]}, 
   {GrayLevel[0], Thickness[Large], LineBox[{{8, 9}, {9, 9}}]}, 
   {GrayLevel[0], Thickness[Large], LineBox[{{9, 9}, {10, 9}}]}, 
   {GrayLevel[0], Thickness[Large], LineBox[{{10, 9}, {11, 9}}]}, 
   {Thickness[Large], LineBox[{{0, 9}, {0, 10}}]}, 
   {Thickness[Large], LineBox[{{1, 9}, {1, 10}}]}, 
   {Thickness[Large], LineBox[{{2, 9}, {2, 10}}]}, 
   {Thickness[Large], LineBox[{{3, 9}, {3, 10}}]}, 
   {Thickness[Large], LineBox[{{4, 9}, {4, 10}}]}, 
   {Thickness[Large], LineBox[{{5, 9}, {5, 10}}]}, 
   {Thickness[Large], LineBox[{{6, 9}, {6, 10}}]}, 
   {Thickness[Large], LineBox[{{7, 9}, {7, 10}}]}, 
   {Thickness[Large], LineBox[{{8, 9}, {8, 10}}]}, 
   {Thickness[Large], LineBox[{{9, 9}, {9, 10}}]}, 
   {Thickness[Large], LineBox[{{10, 9}, {10, 10}}]}, 
   {GrayLevel[0], Thickness[Large], LineBox[{{0, 10}, {1, 10}}]}, 
   {GrayLevel[0], Thickness[Large], LineBox[{{1, 10}, {2, 10}}]}, 
   {GrayLevel[0], Thickness[Large], LineBox[{{2, 10}, {3, 10}}]}, 
   {GrayLevel[0], Thickness[Large], LineBox[{{3, 10}, {4, 10}}]}, 
   {GrayLevel[0], Thickness[Large], LineBox[{{4, 10}, {5, 10}}]}, 
   {GrayLevel[0], Thickness[Large], LineBox[{{5, 10}, {6, 10}}]}, 
   {GrayLevel[0], Thickness[Large], LineBox[{{6, 10}, {7, 10}}]}, 
   {GrayLevel[0], Thickness[Large], LineBox[{{7, 10}, {8, 10}}]}, 
   {GrayLevel[0], Thickness[Large], LineBox[{{8, 10}, {9, 10}}]}, 
   {GrayLevel[0], Thickness[Large], LineBox[{{9, 10}, {10, 10}}]}, 
   {GrayLevel[0], Thickness[Large], 
    LineBox[{{10, 10}, {11, 10}}]}}]], "Output",
 CellChangeTimes->{{3.8309569634824333`*^9, 3.830956971621653*^9}},
 CellLabel->
  "Out[572]=",ExpressionUUID->"00804434-205a-447b-85c5-d14bb3f58307"]
}, Open  ]]
},
WindowSize->{808, 766},
WindowMargins->{{44, Automatic}, {Automatic, 0}},
FrontEndVersion->"12.2 for Mac OS X x86 (64-bit) (December 12, 2020)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"95cee71a-0078-4a0d-9698-5114910ecac5"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 7858, 197, 745, "Input",ExpressionUUID->"f5b6639b-294b-49b8-b2b4-70b9d8a4c878"],
Cell[8441, 221, 13757, 236, 368, "Output",ExpressionUUID->"00804434-205a-447b-85c5-d14bb3f58307"]
}, Open  ]]
}
]
*)

(* End of internal cache information *)



==> plot_membrane.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.2' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    572433,       9918]
NotebookOptionsPosition[    569175,       9864]
NotebookOutlinePosition[    569571,       9880]
CellTagsIndexPosition[    569528,       9877]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[
 RowBox[{"I", " ", 
  RowBox[{
   RowBox[{"PauliMatrix", "[", "1", "]"}], ".", 
   RowBox[{"PauliMatrix", "[", "3", "]"}]}]}]], "Input",
 CellChangeTimes->{{3.830871590696521*^9, 3.83087159678293*^9}, {
  3.830890675655846*^9, 3.830890677291154*^9}},
 CellLabel->"In[3]:=",ExpressionUUID->"95a4c744-0e71-41c9-8f67-675274d1fbcf"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", 
     RowBox[{"-", "\[ImaginaryI]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"\[ImaginaryI]", ",", "0"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.830871597170168*^9, 3.8308906776227007`*^9},
 CellLabel->"Out[3]=",ExpressionUUID->"50b528fe-67c6-4caf-8dd4-622d37b6b1c7"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"PauliMatrix", "[", "2", "]"}]], "Input",
 CellChangeTimes->{{3.830871600001691*^9, 3.830871603235565*^9}},
 CellLabel->"In[2]:=",ExpressionUUID->"b563e79b-c9a3-4519-a78f-48ff2b40d873"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", 
     RowBox[{"-", "\[ImaginaryI]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"\[ImaginaryI]", ",", "0"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.83087160353321*^9},
 CellLabel->"Out[2]=",ExpressionUUID->"8afae0e6-aaf4-4aed-aee2-1c70d0486423"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"height", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "3", ",", "3", ",", "3", ",", "2", ",", "2"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "2", ",", "3", ",", "3", ",", "1", ",", "2"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "2", ",", "3", ",", "3", ",", "2", ",", "2"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "2", ",", "3", ",", "3", ",", "2", ",", "2"}], 
      "}"}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.830952642593316*^9, 3.8309526647578*^9}, 
   3.830952860588317*^9, {3.830953178844708*^9, 3.830953193924119*^9}, {
   3.830953419044697*^9, 3.830953452682055*^9}, 3.830953926686551*^9},
 CellLabel->
  "In[140]:=",ExpressionUUID->"6d8b28c8-c3cd-47e2-9828-0ebd4cd5702c"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"L", "=", "6"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"facelist", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"For", "[", 
  RowBox[{
   RowBox[{"y", "=", "1"}], ",", 
   RowBox[{"y", "\[LessEqual]", "L"}], ",", 
   RowBox[{"y", "++"}], ",", "\[IndentingNewLine]", 
   RowBox[{"For", "[", 
    RowBox[{
     RowBox[{"z", "=", "1"}], ",", 
     RowBox[{"z", "\[LessEqual]", "L"}], ",", 
     RowBox[{"z", "++"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"AppendTo", "[", 
       RowBox[{"facelist", ",", 
        RowBox[{"Graphics3D", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"RGBColor", "[", 
            RowBox[{"{", 
             RowBox[{"0", ",", "0", ",", "1"}], "}"}], "]"}], ",", 
           RowBox[{"Opacity", "[", ".5", "]"}], ",", 
           RowBox[{"Polygon", "[", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{
                RowBox[{"height", "[", 
                 RowBox[{"[", 
                  RowBox[{"y", ",", "z"}], "]"}], "]"}], ",", "y", ",", "z"}],
                "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"height", "[", 
                 RowBox[{"[", 
                  RowBox[{"y", ",", "z"}], "]"}], "]"}], ",", 
                RowBox[{"y", "+", "1"}], ",", "z"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"height", "[", 
                 RowBox[{"[", 
                  RowBox[{"y", ",", "z"}], "]"}], "]"}], ",", 
                RowBox[{"y", "+", "1"}], ",", 
                RowBox[{"z", "+", "1"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"height", "[", 
                 RowBox[{"[", 
                  RowBox[{"y", ",", "z"}], "]"}], "]"}], ",", "y", ",", 
                RowBox[{"z", "+", "1"}]}], "}"}]}], "}"}], "]"}]}], "}"}], 
         "]"}]}], "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"y", "<", "L"}], ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"hmin", "=", 
          RowBox[{"Min", "[", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"height", "[", 
              RowBox[{"[", 
               RowBox[{"y", ",", "z"}], "]"}], "]"}], ",", 
             RowBox[{"height", "[", 
              RowBox[{"[", 
               RowBox[{
                RowBox[{"y", "+", "1"}], ",", "z"}], "]"}], "]"}]}], "}"}], 
           "]"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"hmax", "=", 
          RowBox[{"Max", "[", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"height", "[", 
              RowBox[{"[", 
               RowBox[{"y", ",", "z"}], "]"}], "]"}], ",", 
             RowBox[{"height", "[", 
              RowBox[{"[", 
               RowBox[{
                RowBox[{"y", "+", "1"}], ",", "z"}], "]"}], "]"}]}], "}"}], 
           "]"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"For", "[", 
          RowBox[{
           RowBox[{"x", "=", "hmin"}], ",", 
           RowBox[{"x", "<", "hmax"}], ",", 
           RowBox[{"x", "++"}], ",", "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"AppendTo", "[", 
             RowBox[{"facelist", ",", 
              RowBox[{"Graphics3D", "[", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"RGBColor", "[", 
                  RowBox[{"{", 
                   RowBox[{"0", ",", "0", ",", "1"}], "}"}], "]"}], ",", 
                 RowBox[{"Opacity", "[", ".5", "]"}], ",", 
                 RowBox[{"Polygon", "[", 
                  RowBox[{"{", 
                   RowBox[{
                    RowBox[{"{", 
                    RowBox[{"x", ",", 
                    RowBox[{"y", "+", "1"}], ",", "z"}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"x", "+", "1"}], ",", 
                    RowBox[{"y", "+", "1"}], ",", "z"}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"x", "+", "1"}], ",", 
                    RowBox[{"y", "+", "1"}], ",", 
                    RowBox[{"z", "+", "1"}]}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"x", ",", 
                    RowBox[{"y", "+", "1"}], ",", 
                    RowBox[{"z", "+", "1"}]}], "}"}]}], "}"}], "]"}]}], "}"}],
                "]"}]}], "]"}], ";"}]}], "\[IndentingNewLine]", "]"}]}], ",", 
        "Default"}], "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"z", "<", "L"}], ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"hmin", "=", 
          RowBox[{"Min", "[", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"height", "[", 
              RowBox[{"[", 
               RowBox[{"y", ",", "z"}], "]"}], "]"}], ",", 
             RowBox[{"height", "[", 
              RowBox[{"[", 
               RowBox[{"y", ",", 
                RowBox[{"z", "+", "1"}]}], "]"}], "]"}]}], "}"}], "]"}]}], 
         ";", "\[IndentingNewLine]", 
         RowBox[{"hmax", "=", 
          RowBox[{"Max", "[", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"height", "[", 
              RowBox[{"[", 
               RowBox[{"y", ",", "z"}], "]"}], "]"}], ",", 
             RowBox[{"height", "[", 
              RowBox[{"[", 
               RowBox[{"y", ",", 
                RowBox[{"z", "+", "1"}]}], "]"}], "]"}]}], "}"}], "]"}]}], 
         ";", "\[IndentingNewLine]", 
         RowBox[{"For", "[", 
          RowBox[{
           RowBox[{"x", "=", "hmin"}], ",", 
           RowBox[{"x", "<", "hmax"}], ",", 
           RowBox[{"x", "++"}], ",", "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"AppendTo", "[", 
             RowBox[{"facelist", ",", 
              RowBox[{"Graphics3D", "[", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"RGBColor", "[", 
                  RowBox[{"{", 
                   RowBox[{"0", ",", "0", ",", "1"}], "}"}], "]"}], ",", 
                 RowBox[{"Opacity", "[", ".5", "]"}], ",", 
                 RowBox[{"Polygon", "[", 
                  RowBox[{"{", 
                   RowBox[{
                    RowBox[{"{", 
                    RowBox[{"x", ",", "y", ",", 
                    RowBox[{"z", "+", "1"}]}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"x", "+", "1"}], ",", "y", ",", 
                    RowBox[{"z", "+", "1"}]}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"x", "+", "1"}], ",", 
                    RowBox[{"y", "+", "1"}], ",", 
                    RowBox[{"z", "+", "1"}]}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"x", ",", 
                    RowBox[{"y", "+", "1"}], ",", 
                    RowBox[{"z", "+", "1"}]}], "}"}]}], "}"}], "]"}]}], "}"}],
                "]"}]}], "]"}], ";"}]}], "\[IndentingNewLine]", "]"}]}], ",", 
        "Default"}], "\[IndentingNewLine]", "]"}], ";"}]}], 
    "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]", 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Show", "[", 
  RowBox[{"facelist", ",", 
   RowBox[{"BoxStyle", "\[Rule]", "None"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.830952594693222*^9, 3.8309527744663467`*^9}, {
   3.8309528507893744`*^9, 3.8309530770777197`*^9}, {3.830953122199316*^9, 
   3.830953175397488*^9}, {3.830953276413898*^9, 3.830953417725892*^9}, {
   3.83095346732852*^9, 3.830953472243638*^9}, 3.830953506408805*^9, {
   3.830953689782947*^9, 3.830953741880368*^9}, {3.830953897957992*^9, 
   3.8309539096680927`*^9}},
 CellLabel->
  "In[141]:=",ExpressionUUID->"e99f208b-d38a-4d37-a515-3287ce434d6d"],

Cell[BoxData[
 Graphics3DBox[{
   {RGBColor[0, 0, 1], Opacity[0.5], 
    Polygon3DBox[{{2, 1, 1}, {2, 2, 1}, {2, 2, 2}, {2, 1, 2}}]}, 
   {RGBColor[0, 0, 1], Opacity[0.5], 
    Polygon3DBox[{{2, 1, 2}, {2, 2, 2}, {2, 2, 3}, {2, 1, 3}}]}, 
   {RGBColor[0, 0, 1], Opacity[0.5], 
    Polygon3DBox[{{2, 2, 2}, {3, 2, 2}, {3, 2, 3}, {2, 2, 3}}]}, 
   {RGBColor[0, 0, 1], Opacity[0.5], 
    Polygon3DBox[{{2, 1, 3}, {2, 2, 3}, {2, 2, 4}, {2, 1, 4}}]}, 
   {RGBColor[0, 0, 1], Opacity[0.5], 
    Polygon3DBox[{{2, 2, 3}, {3, 2, 3}, {3, 2, 4}, {2, 2, 4}}]}, 
   {RGBColor[0, 0, 1], Opacity[0.5], 
    Polygon3DBox[{{2, 1, 4}, {2, 2, 4}, {2, 2, 5}, {2, 1, 5}}]}, 
   {RGBColor[0, 0, 1], Opacity[0.5], 
    Polygon3DBox[{{2, 2, 4}, {3, 2, 4}, {3, 2, 5}, {2, 2, 5}}]}, 
   {RGBColor[0, 0, 1], Opacity[0.5], 
    Polygon3DBox[{{2, 1, 5}, {2, 2, 5}, {2, 2, 6}, {2, 1, 6}}]}, 
   {RGBColor[0, 0, 1], Opacity[0.5], 
    Polygon3DBox[{{2, 1, 6}, {2, 2, 6}, {2, 2, 7}, {2, 1, 7}}]}, 
   {RGBColor[0, 0, 1], Opacity[0.5], 
    Polygon3DBox[{{2, 2, 1}, {2, 3, 1}, {2, 3, 2}, {2, 2, 2}}]}, 
   {RGBColor[0, 0, 1], Opacity[0.5], 
    Polygon3DBox[{{2, 2, 2}, {3, 2, 2}, {3, 3, 2}, {2, 3, 2}}]}, 
   {RGBColor[0, 0, 1], Opacity[0.5], 
    Polygon3DBox[{{3, 2, 2}, {3, 3, 2}, {3, 3, 3}, {3, 2, 3}}]}, 
   {RGBColor[0, 0, 1], Opacity[0.5], 
    Polygon3DBox[{{2, 3, 2}, {3, 3, 2}, {3, 3, 3}, {2, 3, 3}}]}, 
   {RGBColor[0, 0, 1], Opacity[0.5], 
    Polygon3DBox[{{3, 2, 3}, {3, 3, 3}, {3, 3, 4}, {3, 2, 4}}]}, 
   {RGBColor[0, 0, 1], Opacity[0.5], 
    Polygon3DBox[{{2, 3, 3}, {3, 3, 3}, {3, 3, 4}, {2, 3, 4}}]}, 
   {RGBColor[0, 0, 1], Opacity[0.5], 
    Polygon3DBox[{{3, 2, 4}, {3, 3, 4}, {3, 3, 5}, {3, 2, 5}}]}, 
   {RGBColor[0, 0, 1], Opacity[0.5], 
    Polygon3DBox[{{2, 3, 4}, {3, 3, 4}, {3, 3, 5}, {2, 3, 5}}]}, 
   {RGBColor[0, 0, 1], Opacity[0.5], 
    Polygon3DBox[{{2, 2, 5}, {3, 2, 5}, {3, 3, 5}, {2, 3, 5}}]}, 
   {RGBColor[0, 0, 1], Opacity[0.5], 
    Polygon3DBox[{{2, 2, 5}, {2, 3, 5}, {2, 3, 6}, {2, 2, 6}}]}, 
   {RGBColor[0, 0, 1], Opacity[0.5], 
    Polygon3DBox[{{2, 2, 6}, {2, 3, 6}, {2, 3, 7}, {2, 2, 7}}]}, 
   {RGBColor[0, 0, 1], Opacity[0.5], 
    Polygon3DBox[{{2, 3, 1}, {2, 4, 1}, {2, 4, 2}, {2, 3, 2}}]}, 
   {RGBColor[0, 0, 1], Opacity[0.5], 
    Polygon3DBox[{{2, 3, 2}, {2, 4, 2}, {2, 4, 3}, {2, 3, 3}}]}, 
   {RGBColor[0, 0, 1], Opacity[0.5], 
    Polygon3DBox[{{2, 3, 3}, {2, 4, 3}, {2, 4, 4}, {2, 3, 4}}]}, 
   {RGBColor[0, 0, 1], Opacity[0.5], 
    Polygon3DBox[{{2, 4, 3}, {3, 4, 3}, {3, 4, 4}, {2, 4, 4}}]}, 
   {RGBColor[0, 0, 1], Opacity[0.5], 
    Polygon3DBox[{{2, 3, 4}, {2, 4, 4}, {2, 4, 5}, {2, 3, 5}}]}, 
   {RGBColor[0, 0, 1], Opacity[0.5], 
    Polygon3DBox[{{2, 4, 4}, {3, 4, 4}, {3, 4, 5}, {2, 4, 5}}]}, 
   {RGBColor[0, 0, 1], Opacity[0.5], 
    Polygon3DBox[{{2, 3, 5}, {2, 4, 5}, {2, 4, 6}, {2, 3, 6}}]}, 
   {RGBColor[0, 0, 1], Opacity[0.5], 
    Polygon3DBox[{{1, 4, 5}, {2, 4, 5}, {2, 4, 6}, {1, 4, 6}}]}, 
   {RGBColor[0, 0, 1], Opacity[0.5], 
    Polygon3DBox[{{2, 3, 6}, {2, 4, 6}, {2, 4, 7}, {2, 3, 7}}]}, 
   {RGBColor[0, 0, 1], Opacity[0.5], 
    Polygon3DBox[{{2, 4, 1}, {2, 5, 1}, {2, 5, 2}, {2, 4, 2}}]}, 
   {RGBColor[0, 0, 1], Opacity[0.5], 
    Polygon3DBox[{{2, 4, 2}, {2, 5, 2}, {2, 5, 3}, {2, 4, 3}}]}, 
   {RGBColor[0, 0, 1], Opacity[0.5], 
    Polygon3DBox[{{2, 4, 3}, {3, 4, 3}, {3, 5, 3}, {2, 5, 3}}]}, 
   {RGBColor[0, 0, 1], Opacity[0.5], 
    Polygon3DBox[{{3, 4, 3}, {3, 5, 3}, {3, 5, 4}, {3, 4, 4}}]}, 
   {RGBColor[0, 0, 1], Opacity[0.5], 
    Polygon3DBox[{{3, 4, 4}, {3, 5, 4}, {3, 5, 5}, {3, 4, 5}}]}, 
   {RGBColor[0, 0, 1], Opacity[0.5], 
    Polygon3DBox[{{1, 4, 5}, {2, 4, 5}, {2, 5, 5}, {1, 5, 5}}]}, 
   {RGBColor[0, 0, 1], Opacity[0.5], 
    Polygon3DBox[{{2, 4, 5}, {3, 4, 5}, {3, 5, 5}, {2, 5, 5}}]}, 
   {RGBColor[0, 0, 1], Opacity[0.5], 
    Polygon3DBox[{{1, 4, 5}, {1, 5, 5}, {1, 5, 6}, {1, 4, 6}}]}, 
   {RGBColor[0, 0, 1], Opacity[0.5], 
    Polygon3DBox[{{1, 5, 5}, {2, 5, 5}, {2, 5, 6}, {1, 5, 6}}]}, 
   {RGBColor[0, 0, 1], Opacity[0.5], 
    Polygon3DBox[{{1, 4, 6}, {2, 4, 6}, {2, 5, 6}, {1, 5, 6}}]}, 
   {RGBColor[0, 0, 1], Opacity[0.5], 
    Polygon3DBox[{{2, 4, 6}, {2, 5, 6}, {2, 5, 7}, {2, 4, 7}}]}, 
   {RGBColor[0, 0, 1], Opacity[0.5], 
    Polygon3DBox[{{2, 5, 1}, {2, 6, 1}, {2, 6, 2}, {2, 5, 2}}]}, 
   {RGBColor[0, 0, 1], Opacity[0.5], 
    Polygon3DBox[{{2, 5, 2}, {2, 6, 2}, {2, 6, 3}, {2, 5, 3}}]}, 
   {RGBColor[0, 0, 1], Opacity[0.5], 
    Polygon3DBox[{{2, 5, 3}, {3, 5, 3}, {3, 6, 3}, {2, 6, 3}}]}, 
   {RGBColor[0, 0, 1], Opacity[0.5], 
    Polygon3DBox[{{3, 5, 3}, {3, 6, 3}, {3, 6, 4}, {3, 5, 4}}]}, 
   {RGBColor[0, 0, 1], Opacity[0.5], 
    Polygon3DBox[{{3, 5, 4}, {3, 6, 4}, {3, 6, 5}, {3, 5, 5}}]}, 
   {RGBColor[0, 0, 1], Opacity[0.5], 
    Polygon3DBox[{{2, 5, 5}, {3, 5, 5}, {3, 6, 5}, {2, 6, 5}}]}, 
   {RGBColor[0, 0, 1], Opacity[0.5], 
    Polygon3DBox[{{2, 5, 5}, {2, 6, 5}, {2, 6, 6}, {2, 5, 6}}]}, 
   {RGBColor[0, 0, 1], Opacity[0.5], 
    Polygon3DBox[{{2, 5, 6}, {2, 6, 6}, {2, 6, 7}, {2, 5, 7}}]}, 
   {RGBColor[0, 0, 1], Opacity[0.5], 
    Polygon3DBox[{{2, 6, 1}, {2, 7, 1}, {2, 7, 2}, {2, 6, 2}}]}, 
   {RGBColor[0, 0, 1], Opacity[0.5], 
    Polygon3DBox[{{2, 6, 2}, {2, 7, 2}, {2, 7, 3}, {2, 6, 3}}]}, 
   {RGBColor[0, 0, 1], Opacity[0.5], 
    Polygon3DBox[{{2, 6, 3}, {3, 6, 3}, {3, 7, 3}, {2, 7, 3}}]}, 
   {RGBColor[0, 0, 1], Opacity[0.5], 
    Polygon3DBox[{{3, 6, 3}, {3, 7, 3}, {3, 7, 4}, {3, 6, 4}}]}, 
   {RGBColor[0, 0, 1], Opacity[0.5], 
    Polygon3DBox[{{3, 6, 4}, {3, 7, 4}, {3, 7, 5}, {3, 6, 5}}]}, 
   {RGBColor[0, 0, 1], Opacity[0.5], 
    Polygon3DBox[{{2, 6, 5}, {3, 6, 5}, {3, 7, 5}, {2, 7, 5}}]}, 
   {RGBColor[0, 0, 1], Opacity[0.5], 
    Polygon3DBox[{{2, 6, 5}, {2, 7, 5}, {2, 7, 6}, {2, 6, 6}}]}, 
   {RGBColor[0, 0, 1], Opacity[0.5], 
    Polygon3DBox[{{2, 6, 6}, {2, 7, 6}, {2, 7, 7}, {2, 6, 7}}]}},
  BoxStyle->None,
  ImageSize->{342.55201778878893`, 361.71155972061655`},
  ImageSizeRaw->Automatic,
  ViewPoint->{3.154267811650626, -0.5448576747014338, 1.0971438769385287`},
  ViewVertical->{0.8891781810412066, -0.031935605073000584`, 
   0.4564452645048172}]], "Output",
 CellChangeTimes->{
  3.8309530776366034`*^9, {3.830953141635128*^9, 3.830953195630452*^9}, {
   3.830953319646454*^9, 3.830953472677329*^9}, 3.830953506854257*^9, {
   3.83095369966896*^9, 3.830953742240837*^9}, {3.830953898514172*^9, 
   3.830953928390277*^9}},
 CellLabel->
  "Out[144]=",ExpressionUUID->"f81ce7a2-9854-478f-be1e-3ad721f48128"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Min", "[", 
  RowBox[{"{", 
   RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5"}], "}"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.8309531089382*^9, 3.830953113447534*^9}},
 CellLabel->"In[22]:=",ExpressionUUID->"63674e5e-4e11-45f1-93c6-dc138bd4c345"],

Cell[BoxData["1"], "Output",
 CellChangeTimes->{3.830953113749579*^9},
 CellLabel->"Out[22]=",ExpressionUUID->"8fdffded-4e34-4f44-b699-a5d0b0eb90b1"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Graphics3D", "[", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"With", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"p", "=", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"i", ",", "j", ",", "k"}], "}"}], "/", "6"}]}], "}"}], ",", 
      
      RowBox[{"{", 
       RowBox[{
        RowBox[{"RGBColor", "[", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "1"}], "}"}], "]"}], ",", 
        RowBox[{"Opacity", "[", ".3", "]"}], ",", 
        RowBox[{"Cuboid", "[", 
         RowBox[{"p", ",", 
          RowBox[{"p", "+", "0.1666"}]}], "]"}]}], "}"}]}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "1", ",", "6"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"j", ",", "1", ",", "6"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"k", ",", "1", ",", 
      RowBox[{"height", "[", 
       RowBox[{"[", 
        RowBox[{"i", ",", "j"}], "]"}], "]"}]}], "}"}]}], "]"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.830953574017633*^9, 3.830953680339365*^9}},
 CellLabel->
  "In[115]:=",ExpressionUUID->"1dd090b0-d7c3-4a87-87f5-6d5396c33db1"],

Cell[BoxData[
 Graphics3DBox[{{{
     {RGBColor[0, 0, 1], Opacity[0.3], 
      CuboidBox[
       NCache[{Rational[1, 6], Rational[1, 6], Rational[1, 6]}, {
        0.16666666666666666`, 0.16666666666666666`, 0.16666666666666666`}], {
       0.33326666666666666`, 0.33326666666666666`, 0.33326666666666666`}]}, 
     {RGBColor[0, 0, 1], Opacity[0.3], 
      CuboidBox[
       NCache[{Rational[1, 6], Rational[1, 6], Rational[1, 3]}, {
        0.16666666666666666`, 0.16666666666666666`, 0.3333333333333333}], {
       0.33326666666666666`, 0.33326666666666666`, 
       0.49993333333333334`}]}}, {
     {RGBColor[0, 0, 1], Opacity[0.3], 
      CuboidBox[
       NCache[{Rational[1, 6], Rational[1, 3], Rational[1, 6]}, {
        0.16666666666666666`, 0.3333333333333333, 0.16666666666666666`}], {
       0.33326666666666666`, 0.49993333333333334`, 0.33326666666666666`}]}, 
     {RGBColor[0, 0, 1], Opacity[0.3], 
      CuboidBox[
       NCache[{Rational[1, 6], Rational[1, 3], Rational[1, 3]}, {
        0.16666666666666666`, 0.3333333333333333, 0.3333333333333333}], {
       0.33326666666666666`, 0.49993333333333334`, 
       0.49993333333333334`}]}}, {
     {RGBColor[0, 0, 1], Opacity[0.3], 
      CuboidBox[
       NCache[{Rational[1, 6], Rational[1, 2], Rational[1, 6]}, {
        0.16666666666666666`, 0.5, 0.16666666666666666`}], {
       0.33326666666666666`, 0.6666, 0.33326666666666666`}]}, 
     {RGBColor[0, 0, 1], Opacity[0.3], 
      CuboidBox[
       NCache[{Rational[1, 6], Rational[1, 2], Rational[1, 3]}, {
        0.16666666666666666`, 0.5, 0.3333333333333333}], {
       0.33326666666666666`, 0.6666, 0.49993333333333334`}]}}, {
     {RGBColor[0, 0, 1], Opacity[0.3], 
      CuboidBox[
       NCache[{Rational[1, 6], Rational[2, 3], Rational[1, 6]}, {
        0.16666666666666666`, 0.6666666666666666, 0.16666666666666666`}], {
       0.33326666666666666`, 0.8332666666666666, 0.33326666666666666`}]}, 
     {RGBColor[0, 0, 1], Opacity[0.3], 
      CuboidBox[
       NCache[{Rational[1, 6], Rational[2, 3], Rational[1, 3]}, {
        0.16666666666666666`, 0.6666666666666666, 0.3333333333333333}], {
       0.33326666666666666`, 0.8332666666666666, 0.49993333333333334`}]}}, {
     {RGBColor[0, 0, 1], Opacity[0.3], 
      CuboidBox[
       NCache[{Rational[1, 6], Rational[5, 6], Rational[1, 6]}, {
        0.16666666666666666`, 0.8333333333333334, 0.16666666666666666`}], {
       0.33326666666666666`, 0.9999333333333333, 0.33326666666666666`}]}, 
     {RGBColor[0, 0, 1], Opacity[0.3], 
      CuboidBox[
       NCache[{Rational[1, 6], Rational[5, 6], Rational[1, 3]}, {
        0.16666666666666666`, 0.8333333333333334, 0.3333333333333333}], {
       0.33326666666666666`, 0.9999333333333333, 0.49993333333333334`}]}}, {
     {RGBColor[0, 0, 1], Opacity[0.3], 
      CuboidBox[
       NCache[{Rational[1, 6], 1, Rational[1, 6]}, {
        0.16666666666666666`, 1, 0.16666666666666666`}], {
       0.33326666666666666`, 1.1666, 0.33326666666666666`}]}, 
     {RGBColor[0, 0, 1], Opacity[0.3], 
      CuboidBox[
       NCache[{Rational[1, 6], 1, Rational[1, 3]}, {
        0.16666666666666666`, 1, 0.3333333333333333}], {0.33326666666666666`, 
       1.1666, 0.49993333333333334`}]}}}, {{
     {RGBColor[0, 0, 1], Opacity[0.3], 
      CuboidBox[
       NCache[{Rational[1, 3], Rational[1, 6], Rational[1, 6]}, {
        0.3333333333333333, 0.16666666666666666`, 0.16666666666666666`}], {
       0.49993333333333334`, 0.33326666666666666`, 0.33326666666666666`}]}, 
     {RGBColor[0, 0, 1], Opacity[0.3], 
      CuboidBox[
       NCache[{Rational[1, 3], Rational[1, 6], Rational[1, 3]}, {
        0.3333333333333333, 0.16666666666666666`, 0.3333333333333333}], {
       0.49993333333333334`, 0.33326666666666666`, 
       0.49993333333333334`}]}}, {
     {RGBColor[0, 0, 1], Opacity[0.3], 
      CuboidBox[
       NCache[{Rational[1, 3], Rational[1, 3], Rational[1, 6]}, {
        0.3333333333333333, 0.3333333333333333, 0.16666666666666666`}], {
       0.49993333333333334`, 0.49993333333333334`, 0.33326666666666666`}]}, 
     {RGBColor[0, 0, 1], Opacity[0.3], 
      CuboidBox[
       NCache[{Rational[1, 3], Rational[1, 3], Rational[1, 3]}, {
        0.3333333333333333, 0.3333333333333333, 0.3333333333333333}], {
       0.49993333333333334`, 0.49993333333333334`, 0.49993333333333334`}]}, 
     {RGBColor[0, 0, 1], Opacity[0.3], 
      CuboidBox[
       NCache[{Rational[1, 3], Rational[1, 3], Rational[1, 2]}, {
        0.3333333333333333, 0.3333333333333333, 0.5}], {0.49993333333333334`, 
       0.49993333333333334`, 0.6666}]}}, {
     {RGBColor[0, 0, 1], Opacity[0.3], 
      CuboidBox[
       NCache[{Rational[1, 3], Rational[1, 2], Rational[1, 6]}, {
        0.3333333333333333, 0.5, 0.16666666666666666`}], {
       0.49993333333333334`, 0.6666, 0.33326666666666666`}]}, 
     {RGBColor[0, 0, 1], Opacity[0.3], 
      CuboidBox[
       NCache[{Rational[1, 3], Rational[1, 2], Rational[1, 3]}, {
        0.3333333333333333, 0.5, 0.3333333333333333}], {0.49993333333333334`, 
       0.6666, 0.49993333333333334`}]}, 
     {RGBColor[0, 0, 1], Opacity[0.3], 
      CuboidBox[
       NCache[{Rational[1, 3], Rational[1, 2], Rational[1, 2]}, {
        0.3333333333333333, 0.5, 0.5}], {0.49993333333333334`, 0.6666, 
       0.6666}]}}, {
     {RGBColor[0, 0, 1], Opacity[0.3], 
      CuboidBox[
       NCache[{Rational[1, 3], Rational[2, 3], Rational[1, 6]}, {
        0.3333333333333333, 0.6666666666666666, 0.16666666666666666`}], {
       0.49993333333333334`, 0.8332666666666666, 0.33326666666666666`}]}, 
     {RGBColor[0, 0, 1], Opacity[0.3], 
      CuboidBox[
       NCache[{Rational[1, 3], Rational[2, 3], Rational[1, 3]}, {
        0.3333333333333333, 0.6666666666666666, 0.3333333333333333}], {
       0.49993333333333334`, 0.8332666666666666, 0.49993333333333334`}]}, 
     {RGBColor[0, 0, 1], Opacity[0.3], 
      CuboidBox[
       NCache[{Rational[1, 3], Rational[2, 3], Rational[1, 2]}, {
        0.3333333333333333, 0.6666666666666666, 0.5}], {0.49993333333333334`, 
       0.8332666666666666, 0.6666}]}}, {
     {RGBColor[0, 0, 1], Opacity[0.3], 
      CuboidBox[
       NCache[{Rational[1, 3], Rational[5, 6], Rational[1, 6]}, {
        0.3333333333333333, 0.8333333333333334, 0.16666666666666666`}], {
       0.49993333333333334`, 0.9999333333333333, 0.33326666666666666`}]}, 
     {RGBColor[0, 0, 1], Opacity[0.3], 
      CuboidBox[
       NCache[{Rational[1, 3], Rational[5, 6], Rational[1, 3]}, {
        0.3333333333333333, 0.8333333333333334, 0.3333333333333333}], {
       0.49993333333333334`, 0.9999333333333333, 0.49993333333333334`}]}}, {
     {RGBColor[0, 0, 1], Opacity[0.3], 
      CuboidBox[
       NCache[{Rational[1, 3], 1, Rational[1, 6]}, {
        0.3333333333333333, 1, 0.16666666666666666`}], {0.49993333333333334`, 
       1.1666, 0.33326666666666666`}]}, 
     {RGBColor[0, 0, 1], Opacity[0.3], 
      CuboidBox[
       NCache[{Rational[1, 3], 1, Rational[1, 3]}, {
        0.3333333333333333, 1, 0.3333333333333333}], {0.49993333333333334`, 
       1.1666, 0.49993333333333334`}]}}}, {{
     {RGBColor[0, 0, 1], Opacity[0.3], 
      CuboidBox[
       NCache[{Rational[1, 2], Rational[1, 6], Rational[1, 6]}, {0.5, 
        0.16666666666666666`, 0.16666666666666666`}], {0.6666, 
       0.33326666666666666`, 0.33326666666666666`}]}, 
     {RGBColor[0, 0, 1], Opacity[0.3], 
      CuboidBox[
       NCache[{Rational[1, 2], Rational[1, 6], Rational[1, 3]}, {0.5, 
        0.16666666666666666`, 0.3333333333333333}], {0.6666, 
       0.33326666666666666`, 0.49993333333333334`}]}}, {
     {RGBColor[0, 0, 1], Opacity[0.3], 
      CuboidBox[
       NCache[{Rational[1, 2], Rational[1, 3], Rational[1, 6]}, {0.5, 
        0.3333333333333333, 0.16666666666666666`}], {0.6666, 
       0.49993333333333334`, 0.33326666666666666`}]}, 
     {RGBColor[0, 0, 1], Opacity[0.3], 
      CuboidBox[
       NCache[{Rational[1, 2], Rational[1, 3], Rational[1, 3]}, {0.5, 
        0.3333333333333333, 0.3333333333333333}], {0.6666, 
       0.49993333333333334`, 0.49993333333333334`}]}}, {
     {RGBColor[0, 0, 1], Opacity[0.3], 
      CuboidBox[
       NCache[{Rational[1, 2], Rational[1, 2], Rational[1, 6]}, {0.5, 0.5, 
        0.16666666666666666`}], {0.6666, 0.6666, 0.33326666666666666`}]}, 
     {RGBColor[0, 0, 1], Opacity[0.3], 
      CuboidBox[
       NCache[{Rational[1, 2], Rational[1, 2], Rational[1, 3]}, {0.5, 0.5, 
        0.3333333333333333}], {0.6666, 0.6666, 0.49993333333333334`}]}}, {
     {RGBColor[0, 0, 1], Opacity[0.3], 
      CuboidBox[
       NCache[{Rational[1, 2], Rational[2, 3], Rational[1, 6]}, {0.5, 
        0.6666666666666666, 0.16666666666666666`}], {0.6666, 
       0.8332666666666666, 0.33326666666666666`}]}, 
     {RGBColor[0, 0, 1], Opacity[0.3], 
      CuboidBox[
       NCache[{Rational[1, 2], Rational[2, 3], Rational[1, 3]}, {0.5, 
        0.6666666666666666, 0.3333333333333333}], {0.6666, 0.8332666666666666,
        0.49993333333333334`}]}}, {
     {RGBColor[0, 0, 1], Opacity[0.3], 
      CuboidBox[
       NCache[{Rational[1, 2], Rational[5, 6], Rational[1, 6]}, {0.5, 
        0.8333333333333334, 0.16666666666666666`}], {0.6666, 
       0.9999333333333333, 0.33326666666666666`}]}, 
     {RGBColor[0, 0, 1], Opacity[0.3], 
      CuboidBox[
       NCache[{Rational[1, 2], Rational[5, 6], Rational[1, 3]}, {0.5, 
        0.8333333333333334, 0.3333333333333333}], {0.6666, 0.9999333333333333,
        0.49993333333333334`}]}}, {
     {RGBColor[0, 0, 1], Opacity[0.3], 
      CuboidBox[
       NCache[{Rational[1, 2], 1, Rational[1, 6]}, {
        0.5, 1, 0.16666666666666666`}], {0.6666, 1.1666, 
       0.33326666666666666`}]}, 
     {RGBColor[0, 0, 1], Opacity[0.3], 
      CuboidBox[
       NCache[{Rational[1, 2], 1, Rational[1, 3]}, {
        0.5, 1, 0.3333333333333333}], {0.6666, 1.1666, 
       0.49993333333333334`}]}}}, {{
     {RGBColor[0, 0, 1], Opacity[0.3], 
      CuboidBox[
       NCache[{Rational[2, 3], Rational[1, 6], Rational[1, 6]}, {
        0.6666666666666666, 0.16666666666666666`, 0.16666666666666666`}], {
       0.8332666666666666, 0.33326666666666666`, 0.33326666666666666`}]}, 
     {RGBColor[0, 0, 1], Opacity[0.3], 
      CuboidBox[
       NCache[{Rational[2, 3], Rational[1, 6], Rational[1, 3]}, {
        0.6666666666666666, 0.16666666666666666`, 0.3333333333333333}], {
       0.8332666666666666, 0.33326666666666666`, 0.49993333333333334`}]}}, {
     {RGBColor[0, 0, 1], Opacity[0.3], 
      CuboidBox[
       NCache[{Rational[2, 3], Rational[1, 3], Rational[1, 6]}, {
        0.6666666666666666, 0.3333333333333333, 0.16666666666666666`}], {
       0.8332666666666666, 0.49993333333333334`, 0.33326666666666666`}]}, 
     {RGBColor[0, 0, 1], Opacity[0.3], 
      CuboidBox[
       NCache[{Rational[2, 3], Rational[1, 3], Rational[1, 3]}, {
        0.6666666666666666, 0.3333333333333333, 0.3333333333333333}], {
       0.8332666666666666, 0.49993333333333334`, 0.49993333333333334`}]}}, {
     {RGBColor[0, 0, 1], Opacity[0.3], 
      CuboidBox[
       NCache[{Rational[2, 3], Rational[1, 2], Rational[1, 6]}, {
        0.6666666666666666, 0.5, 0.16666666666666666`}], {0.8332666666666666, 
       0.6666, 0.33326666666666666`}]}, 
     {RGBColor[0, 0, 1], Opacity[0.3], 
      CuboidBox[
       NCache[{Rational[2, 3], Rational[1, 2], Rational[1, 3]}, {
        0.6666666666666666, 0.5, 0.3333333333333333}], {0.8332666666666666, 
       0.6666, 0.49993333333333334`}]}, 
     {RGBColor[0, 0, 1], Opacity[0.3], 
      CuboidBox[
       NCache[{Rational[2, 3], Rational[1, 2], Rational[1, 2]}, {
        0.6666666666666666, 0.5, 0.5}], {0.8332666666666666, 0.6666, 
       0.6666}]}}, {
     {RGBColor[0, 0, 1], Opacity[0.3], 
      CuboidBox[
       NCache[{Rational[2, 3], Rational[2, 3], Rational[1, 6]}, {
        0.6666666666666666, 0.6666666666666666, 0.16666666666666666`}], {
       0.8332666666666666, 0.8332666666666666, 0.33326666666666666`}]}, 
     {RGBColor[0, 0, 1], Opacity[0.3], 
      CuboidBox[
       NCache[{Rational[2, 3], Rational[2, 3], Rational[1, 3]}, {
        0.6666666666666666, 0.6666666666666666, 0.3333333333333333}], {
       0.8332666666666666, 0.8332666666666666, 0.49993333333333334`}]}, 
     {RGBColor[0, 0, 1], Opacity[0.3], 
      CuboidBox[
       NCache[{Rational[2, 3], Rational[2, 3], Rational[1, 2]}, {
        0.6666666666666666, 0.6666666666666666, 0.5}], {0.8332666666666666, 
       0.8332666666666666, 0.6666}]}}, {
     {RGBColor[0, 0, 1], Opacity[0.3], 
      CuboidBox[
       NCache[{Rational[2, 3], Rational[5, 6], Rational[1, 6]}, {
        0.6666666666666666, 0.8333333333333334, 0.16666666666666666`}], {
       0.8332666666666666, 0.9999333333333333, 0.33326666666666666`}]}, 
     {RGBColor[0, 0, 1], Opacity[0.3], 
      CuboidBox[
       NCache[{Rational[2, 3], Rational[5, 6], Rational[1, 3]}, {
        0.6666666666666666, 0.8333333333333334, 0.3333333333333333}], {
       0.8332666666666666, 0.9999333333333333, 0.49993333333333334`}]}}, {
     {RGBColor[0, 0, 1], Opacity[0.3], 
      CuboidBox[
       NCache[{Rational[2, 3], 1, Rational[1, 6]}, {
        0.6666666666666666, 1, 0.16666666666666666`}], {0.8332666666666666, 
       1.1666, 0.33326666666666666`}]}, 
     {RGBColor[0, 0, 1], Opacity[0.3], 
      CuboidBox[
       NCache[{Rational[2, 3], 1, Rational[1, 3]}, {
        0.6666666666666666, 1, 0.3333333333333333}], {0.8332666666666666, 
       1.1666, 0.49993333333333334`}]}}}, {{
     {RGBColor[0, 0, 1], Opacity[0.3], 
      CuboidBox[
       NCache[{Rational[5, 6], Rational[1, 6], Rational[1, 6]}, {
        0.8333333333333334, 0.16666666666666666`, 0.16666666666666666`}], {
       0.9999333333333333, 0.33326666666666666`, 0.33326666666666666`}]}, 
     {RGBColor[0, 0, 1], Opacity[0.3], 
      CuboidBox[
       NCache[{Rational[5, 6], Rational[1, 6], Rational[1, 3]}, {
        0.8333333333333334, 0.16666666666666666`, 0.3333333333333333}], {
       0.9999333333333333, 0.33326666666666666`, 0.49993333333333334`}]}}, {
     {RGBColor[0, 0, 1], Opacity[0.3], 
      CuboidBox[
       NCache[{Rational[5, 6], Rational[1, 3], Rational[1, 6]}, {
        0.8333333333333334, 0.3333333333333333, 0.16666666666666666`}], {
       0.9999333333333333, 0.49993333333333334`, 0.33326666666666666`}]}, 
     {RGBColor[0, 0, 1], Opacity[0.3], 
      CuboidBox[
       NCache[{Rational[5, 6], Rational[1, 3], Rational[1, 3]}, {
        0.8333333333333334, 0.3333333333333333, 0.3333333333333333}], {
       0.9999333333333333, 0.49993333333333334`, 0.49993333333333334`}]}}, {
     {RGBColor[0, 0, 1], Opacity[0.3], 
      CuboidBox[
       NCache[{Rational[5, 6], Rational[1, 2], Rational[1, 6]}, {
        0.8333333333333334, 0.5, 0.16666666666666666`}], {0.9999333333333333, 
       0.6666, 0.33326666666666666`}]}, 
     {RGBColor[0, 0, 1], Opacity[0.3], 
      CuboidBox[
       NCache[{Rational[5, 6], Rational[1, 2], Rational[1, 3]}, {
        0.8333333333333334, 0.5, 0.3333333333333333}], {0.9999333333333333, 
       0.6666, 0.49993333333333334`}]}, 
     {RGBColor[0, 0, 1], Opacity[0.3], 
      CuboidBox[
       NCache[{Rational[5, 6], Rational[1, 2], Rational[1, 2]}, {
        0.8333333333333334, 0.5, 0.5}], {0.9999333333333333, 0.6666, 
       0.6666}]}}, {
     {RGBColor[0, 0, 1], Opacity[0.3], 
      CuboidBox[
       NCache[{Rational[5, 6], Rational[2, 3], Rational[1, 6]}, {
        0.8333333333333334, 0.6666666666666666, 0.16666666666666666`}], {
       0.9999333333333333, 0.8332666666666666, 0.33326666666666666`}]}, 
     {RGBColor[0, 0, 1], Opacity[0.3], 
      CuboidBox[
       NCache[{Rational[5, 6], Rational[2, 3], Rational[1, 3]}, {
        0.8333333333333334, 0.6666666666666666, 0.3333333333333333}], {
       0.9999333333333333, 0.8332666666666666, 0.49993333333333334`}]}, 
     {RGBColor[0, 0, 1], Opacity[0.3], 
      CuboidBox[
       NCache[{Rational[5, 6], Rational[2, 3], Rational[1, 2]}, {
        0.8333333333333334, 0.6666666666666666, 0.5}], {0.9999333333333333, 
       0.8332666666666666, 0.6666}]}}, {
     {RGBColor[0, 0, 1], Opacity[0.3], 
      CuboidBox[
       NCache[{Rational[5, 6], Rational[5, 6], Rational[1, 6]}, {
        0.8333333333333334, 0.8333333333333334, 0.16666666666666666`}], {
       0.9999333333333333, 0.9999333333333333, 0.33326666666666666`}]}, 
     {RGBColor[0, 0, 1], Opacity[0.3], 
      CuboidBox[
       NCache[{Rational[5, 6], Rational[5, 6], Rational[1, 3]}, {
        0.8333333333333334, 0.8333333333333334, 0.3333333333333333}], {
       0.9999333333333333, 0.9999333333333333, 0.49993333333333334`}]}}, {
     {RGBColor[0, 0, 1], Opacity[0.3], 
      CuboidBox[
       NCache[{Rational[5, 6], 1, Rational[1, 6]}, {
        0.8333333333333334, 1, 0.16666666666666666`}], {0.9999333333333333, 
       1.1666, 0.33326666666666666`}]}, 
     {RGBColor[0, 0, 1], Opacity[0.3], 
      CuboidBox[
       NCache[{Rational[5, 6], 1, Rational[1, 3]}, {
        0.8333333333333334, 1, 0.3333333333333333}], {0.9999333333333333, 
       1.1666, 0.49993333333333334`}]}}}, {{
     {RGBColor[0, 0, 1], Opacity[0.3], 
      CuboidBox[
       NCache[{1, Rational[1, 6], Rational[1, 6]}, {
        1, 0.16666666666666666`, 0.16666666666666666`}], {1.1666, 
       0.33326666666666666`, 0.33326666666666666`}]}, 
     {RGBColor[0, 0, 1], Opacity[0.3], 
      CuboidBox[
       NCache[{1, Rational[1, 6], Rational[1, 3]}, {
        1, 0.16666666666666666`, 0.3333333333333333}], {1.1666, 
       0.33326666666666666`, 0.49993333333333334`}]}}, {
     {RGBColor[0, 0, 1], Opacity[0.3], 
      CuboidBox[
       NCache[{1, Rational[1, 3], Rational[1, 6]}, {
        1, 0.3333333333333333, 0.16666666666666666`}], {1.1666, 
       0.49993333333333334`, 0.33326666666666666`}]}, 
     {RGBColor[0, 0, 1], Opacity[0.3], 
      CuboidBox[
       NCache[{1, Rational[1, 3], Rational[1, 3]}, {
        1, 0.3333333333333333, 0.3333333333333333}], {1.1666, 
       0.49993333333333334`, 0.49993333333333334`}]}}, {
     {RGBColor[0, 0, 1], Opacity[0.3], 
      CuboidBox[
       NCache[{1, Rational[1, 2], Rational[1, 6]}, {
        1, 0.5, 0.16666666666666666`}], {1.1666, 0.6666, 
       0.33326666666666666`}]}, 
     {RGBColor[0, 0, 1], Opacity[0.3], 
      CuboidBox[
       NCache[{1, Rational[1, 2], Rational[1, 3]}, {
        1, 0.5, 0.3333333333333333}], {1.1666, 0.6666, 
       0.49993333333333334`}]}, 
     {RGBColor[0, 0, 1], Opacity[0.3], 
      CuboidBox[NCache[{1, Rational[1, 2], Rational[1, 2]}, {1, 0.5, 0.5}], {
       1.1666, 0.6666, 0.6666}]}}, {
     {RGBColor[0, 0, 1], Opacity[0.3], 
      CuboidBox[
       NCache[{1, Rational[2, 3], Rational[1, 6]}, {
        1, 0.6666666666666666, 0.16666666666666666`}], {1.1666, 
       0.8332666666666666, 0.33326666666666666`}]}, 
     {RGBColor[0, 0, 1], Opacity[0.3], 
      CuboidBox[
       NCache[{1, Rational[2, 3], Rational[1, 3]}, {
        1, 0.6666666666666666, 0.3333333333333333}], {1.1666, 
       0.8332666666666666, 0.49993333333333334`}]}, 
     {RGBColor[0, 0, 1], Opacity[0.3], 
      CuboidBox[
       NCache[{1, Rational[2, 3], Rational[1, 2]}, {
        1, 0.6666666666666666, 0.5}], {1.1666, 0.8332666666666666, 
       0.6666}]}}, {
     {RGBColor[0, 0, 1], Opacity[0.3], 
      CuboidBox[
       NCache[{1, Rational[5, 6], Rational[1, 6]}, {
        1, 0.8333333333333334, 0.16666666666666666`}], {1.1666, 
       0.9999333333333333, 0.33326666666666666`}]}, 
     {RGBColor[0, 0, 1], Opacity[0.3], 
      CuboidBox[
       NCache[{1, Rational[5, 6], Rational[1, 3]}, {
        1, 0.8333333333333334, 0.3333333333333333}], {1.1666, 
       0.9999333333333333, 0.49993333333333334`}]}}, {
     {RGBColor[0, 0, 1], Opacity[0.3], 
      CuboidBox[
       NCache[{1, 1, Rational[1, 6]}, {1, 1, 0.16666666666666666`}], {1.1666, 
       1.1666, 0.33326666666666666`}]}, 
     {RGBColor[0, 0, 1], Opacity[0.3], 
      CuboidBox[NCache[{1, 1, Rational[1, 3]}, {1, 1, 0.3333333333333333}], {
       1.1666, 1.1666, 0.49993333333333334`}]}}}},
  ImageSize->{319.5855453096041, 385.1848706336722},
  ImageSizeRaw->Automatic,
  ViewPoint->{-2.637056067216551, 0.8289018220411106, 1.9516293366757178`},
  ViewVertical->{-0.38706284802433705`, 0.7486602780182282, 
   0.5382287058462772}]], "Output",
 CellChangeTimes->{{3.83095357460091*^9, 3.8309536078609867`*^9}, {
  3.830953648728511*^9, 3.830953681116568*^9}},
 CellLabel->"Out[115]=",ImageCache->GraphicsData["CompressedBitmap", "\<\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\
\>", "ImageResolution" -> \
144.],ExpressionUUID->"5169e023-a6de-466e-b7b6-07693a09ae58"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"data", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"2", "*", 
      RowBox[{"Sin", "[", 
       RowBox[{
        RowBox[{"j", "^", "2"}], "+", "i"}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "0", ",", "Pi", ",", 
       RowBox[{"Pi", "/", "5"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "0", ",", "Pi", ",", 
       RowBox[{"Pi", "/", "5"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"ListPlot3D", "[", 
  RowBox[{"data", ",", 
   RowBox[{"Mesh", "\[Rule]", "None"}], ",", 
   RowBox[{"InterpolationOrder", "\[Rule]", "4"}], ",", 
   RowBox[{"Boxed", "\[Rule]", "True"}], ",", 
   RowBox[{"BoxRatios", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"1", ",", "1", ",", "1"}], "}"}]}], ",", 
   RowBox[{"Axes", "\[Rule]", "False"}], ",", 
   RowBox[{"PlotStyle", "\[Rule]", 
    RowBox[{"Directive", "[", 
     RowBox[{"RGBColor", "[", 
      RowBox[{"{", 
       RowBox[{"0", ",", "1", ",", "1"}], "}"}], "]"}], "]"}]}], ",", 
   RowBox[{"BoundaryStyle", "\[Rule]", 
    RowBox[{"Directive", "[", 
     RowBox[{"Thick", ",", "Blue"}], "]"}]}], ",", 
   RowBox[{"PlotRange", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"All", ",", "All", ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "5"}], ",", "5"}], "}"}]}], "}"}]}], ",", 
   RowBox[{"ViewPoint", "\[Rule]", 
    RowBox[{
     RowBox[{"RotationTransform", "[", 
      RowBox[{
       RowBox[{"Pi", "/", "3"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "1"}], "}"}]}], "]"}], "[", 
     RowBox[{"{", 
      RowBox[{"1", ",", 
       RowBox[{"-", "2"}], ",", "1.25"}], "}"}], "]"}]}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.830954193404625*^9, 3.830954239242737*^9}, {
  3.83095431445516*^9, 3.830954534218536*^9}, {3.830954633615299*^9, 
  3.8309547269654303`*^9}, {3.830954784864768*^9, 3.830954793720056*^9}, {
  3.830954930984811*^9, 3.830954935575439*^9}, {3.8309549782063828`*^9, 
  3.830955010984123*^9}, {3.830955417882576*^9, 3.830955444420577*^9}},
 CellLabel->
  "In[325]:=",ExpressionUUID->"72ce8c2e-ec57-402e-9e47-d5f1066be821"],

Cell[BoxData[
 Graphics3DBox[{GraphicsComplex3DBox[CompressedData["
1:eJxl3Qc4lf//+HEn6UQlKylN7T2FVG4ZlTRkloySBkUSKUSRym4PyiiU0KJS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    "], {{
      {RGBColor[0, 1, 1], EdgeForm[None], 
       StyleBox[GraphicsGroup3DBox[Polygon3DBox[CompressedData["
1:eJxNnHfc19P7xz/vccvK3nuXLUQZ2atSGSGkQSglkiKliERCZCSlyIpEslco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          "]]],
        Lighting->Automatic]}, {}, {}, {}, {}}, 
     {RGBColor[0, 0, 1], Thickness[Large], Line3DBox[CompressedData["
1:eJwt0tkqBVAUBuDNMU/H7Jjnd6AoiuLWNYUoyvAKFEVRvANFURTvQFEUxTuY
HfP4nbj4al/sVuv/964fnu6bSgohLJNM4txML5Osss8lX9S70M04y+xyzhvV
BnQyyiLbnPJEeSSEdoaYZ5Nj7ilJCaGVAWZZ55BrbrjljnseeCTOE8+88Mob
73zwyRff/BBSZSOZCCmkkkY6GWSSRTY55JJHlHyuzDlgjRn6aaE4sZ8cR2ww
xyBtxIjLf8IWC4zQQRWvejtjhyXG6KKOT2tfsMcKE/TQRCMNifegjlpqqKaK
SiooJ0YZpZRQTBGFFJBPlDxyySGbLDLJIJ20vxpDos7I/3/5BcsIPRI=
       "]]}},
    VertexNormals->CompressedData["
1:eJwMl3c4lX0Yx43sjKIUSiVRVmZK3JFsoSFKGQllVYgXSTaZySZ7yx4Rfvbe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     "]], {}, {{}, {}}},
  AxesLabel->{None, None, None},
  BoxRatios->{1, 1, 1},
  DisplayFunction->Identity,
  FaceGridsStyle->Automatic,
  ImageSize->{321.83878187582576`, 302.7389082145098},
  ImageSizeRaw->Automatic,
  Method->{"DefaultBoundaryStyle" -> Directive[
      GrayLevel[0.3]], 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "RotationControl" -> 
    "Globe"},
  PlotRange->{All, All, {-5, 5}},
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.02], 
     Scaled[0.02]}},
  Ticks->{Automatic, Automatic, Automatic},
  ViewPoint->{2.1203234137863043`, -0.4956617449507219, 1.3494621356458973`},
  ViewVertical->{-0.14140616166024794`, -0.9803019252494253, \
-0.13788557863963147`}]], "Output",
 CellChangeTimes->{{3.8309547164691887`*^9, 3.8309547272569027`*^9}, {
  3.830954789906925*^9, 3.830954794542886*^9}, {3.8309549315580397`*^9, 
  3.830954936144508*^9}, {3.8309549789020967`*^9, 3.83095501120362*^9}, {
  3.8309554187025537`*^9, 3.830955444658572*^9}},
 CellLabel->
  "Out[326]=",ExpressionUUID->"6be3f5e5-3cb4-4f59-931b-3cd12c9f9c57"]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.830954816221208*^9, 
  3.830954816227496*^9}},ExpressionUUID->"40c8887d-346a-470f-a745-\
dd8d6d88d5f0"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{3.8309547997736883`*^9},
 NumberMarks->False,ExpressionUUID->"bd67e27f-d1af-4965-8a5d-286beb7b27db"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.830954796010825*^9, 
  3.830954796015091*^9}},ExpressionUUID->"46538e67-082d-42a3-b1e7-\
491f310c8941"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"data", "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"2", "*", 
        RowBox[{"Sin", "[", 
         RowBox[{
          RowBox[{"j", "^", "2"}], "+", "i"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "0", ",", "Pi", ",", 
         RowBox[{"Pi", "/", "5"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", "0", ",", "Pi", ",", 
         RowBox[{"Pi", "/", "5"}]}], "}"}]}], "]"}]}], ";"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"data", "=", 
     RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"For", "[", 
    RowBox[{
     RowBox[{"i", "=", "0"}], ",", 
     RowBox[{"i", "\[LessEqual]", "Pi"}], ",", 
     RowBox[{"i", "+=", 
      RowBox[{"Pi", "/", "50"}]}], ",", "\[IndentingNewLine]", 
     RowBox[{"For", "[", 
      RowBox[{
       RowBox[{"j", "=", "0"}], ",", 
       RowBox[{"j", "\[LessEqual]", "Pi"}], ",", 
       RowBox[{"j", "+=", 
        RowBox[{"Pi", "/", "50"}]}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"AppendTo", "[", 
         RowBox[{"data", ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "j", ",", 
            RowBox[{"2", "*", 
             RowBox[{"Sin", "[", 
              RowBox[{
               RowBox[{"j", "^", "2"}], "+", "i"}], "]"}]}]}], "}"}]}], "]"}],
         ";"}]}], "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]", 
    "]"}], "\[IndentingNewLine]", 
   RowBox[{"ListPlot3D", "[", 
    RowBox[{"data", ",", 
     RowBox[{"Boxed", "\[Rule]", "True"}], ",", 
     RowBox[{"BoxRatios", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"1", ",", "1", ",", "1"}], "}"}]}], ",", 
     RowBox[{"BoxStyle", "\[Rule]", 
      RowBox[{"Directive", "[", 
       RowBox[{"Black", ",", 
        RowBox[{"Thickness", "[", "0.003", "]"}]}], "]"}]}], ",", 
     RowBox[{"Axes", "\[Rule]", "False"}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"Directive", "[", 
       RowBox[{"RGBColor", "[", 
        RowBox[{"{", 
         RowBox[{"0", ",", "1", ",", "1"}], "}"}], "]"}], "]"}]}], ",", 
     RowBox[{"BoundaryStyle", "\[Rule]", "None"}], ",", 
     RowBox[{"PlotRange", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"All", ",", "All", ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "5"}], ",", "5"}], "}"}]}], "}"}]}], ",", 
     RowBox[{"MeshFunctions", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"#", "&"}], ",", 
        RowBox[{"#2", "&"}]}], "}"}]}], ",", 
     RowBox[{"Mesh", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"6", ",", 
            RowBox[{"Directive", "[", 
             RowBox[{"Thin", ",", "White"}], "]"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", 
            RowBox[{"Directive", "[", 
             RowBox[{"Thin", ",", "White"}], "]"}]}], "}"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", 
            RowBox[{"Directive", "[", 
             RowBox[{"Thick", ",", "Blue"}], "]"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"Pi", ",", 
            RowBox[{"Directive", "[", 
             RowBox[{"Thick", ",", "Blue"}], "]"}]}], "}"}]}], "}"}]}], 
       "}"}]}], ",", 
     RowBox[{"Method", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"\"\<BoundaryOffset\>\"", "\[Rule]", "False"}], "}"}]}], ",", 
     RowBox[{"ViewPoint", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"Pi", ",", 
        RowBox[{"Pi", "/", "2"}], ",", "2"}], "}"}]}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.830954193404625*^9, 3.830954239242737*^9}, {
   3.83095431445516*^9, 3.830954534218536*^9}, {3.830954633615299*^9, 
   3.8309547269654303`*^9}, {3.830954784864768*^9, 3.830954793720056*^9}, {
   3.830954930984811*^9, 3.830954935575439*^9}, {3.8309549782063828`*^9, 
   3.830955010984123*^9}, {3.830955149851893*^9, 3.830955270250532*^9}, {
   3.830955302047167*^9, 3.830955302551218*^9}, {3.830955459453636*^9, 
   3.830955539480328*^9}, 3.830955610119866*^9, {3.8309556690066967`*^9, 
   3.830955671435623*^9}, {3.8309557800882597`*^9, 3.830956035517199*^9}, {
   3.830956080409783*^9, 3.830956103695784*^9}, {3.83095624307773*^9, 
   3.830956309503817*^9}},
 CellLabel->
  "In[531]:=",ExpressionUUID->"a66ed9e7-fff0-48f0-a7f4-6d31862fff53"],

Cell[BoxData[
 Graphics3DBox[{GraphicsComplex3DBox[CompressedData["
1:eJyEvXlcjN///z/tZU2SLUtZU8m+cy4pS/ZEqz0iqcgS2XdKZE3ILpGlRCGu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    "], {{
      {RGBColor[0, 1, 1], EdgeForm[None], 
       StyleBox[GraphicsGroup3DBox[Polygon3DBox[CompressedData["
1:eJxNnXW41VXThnfHoURBWqQ7pFsaQbqlQVJCuqVLQCREurtbQDqkJKQEBAQx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          "]]],
        Lighting->Automatic]}, {}, {}, {}, {}}, {{}, 
      {RGBColor[0, 0, 1], Thickness[Large], 
       Line3DBox[{1377, 1428, 1479, 1530, 1581, 1632, 1683, 1734, 1785, 1836, 
        1887, 1938, 1989, 2040, 2091, 2142, 2193, 2244, 2295, 2346, 2397, 
        2448, 2499, 2550, 2601}], 
       Line3DBox[{1377, 1326, 1275, 1224, 1173, 1122, 1071, 1020, 969, 918, 
        867, 816, 765, 714, 663, 612, 561, 510, 459, 408, 357, 306, 255, 204, 
        153, 102, 51}]}, 
      {RGBColor[0, 0, 1], Thickness[Large], 
       Line3DBox[{1, 52, 103, 154, 205, 256, 307, 358, 409, 460, 511, 562, 
        613, 664, 715, 766, 817, 868, 919, 970, 1021, 1072, 1123, 1174, 1225, 
        1276, 1327, 1378, 1429, 1480, 1531, 1582, 1633, 1684, 1735, 1786, 
        1837, 1888, 1939, 1990, 2041, 2092, 2143, 2194, 2245, 2296, 2347, 
        2398, 2449, 2500, 2551}]}, {}, 
      {GrayLevel[1], Thickness[Tiny], 
       Line3DBox[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 
        18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 
        35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 49, 50, 
        51}]}, {}, {}}},
    VertexNormals->CompressedData["
1:eJwU2nk0lG8bB3CVLEnJFtmSEim7kOqSJSFlCaVCyRrJkkqKkIpSKKKfIlGk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     "]], {}, {{}, {}}},
  AxesLabel->{None, None, None},
  BoxRatios->{1, 1, 1},
  BoxStyle->Directive[
    GrayLevel[0], 
    Thickness[0.003]],
  DisplayFunction->Identity,
  FaceGridsStyle->Automatic,
  ImageSize->{315.58421412236424`, 334.4385060865808},
  ImageSizeRaw->Automatic,
  Method->{"ShrinkWrap" -> True},
  PlotRange->{All, All, {-5, 5}},
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.02], 
     Scaled[0.02]}},
  Ticks->{Automatic, Automatic, Automatic},
  ViewPoint->{
   3.8912078868625546`, -1.0819553196441078`, -0.15773195261009887`},
  ViewVertical->{-0.2675801112105709, -0.9635026604558072, 
   0.007969151718961925}]], "Input",
 CellChangeTimes->{3.830956371324127*^9},
 CellLabel->
  "Out[533]=",ExpressionUUID->"8252322a-6ada-4dae-8321-3565e9b17143"],

Cell[BoxData[
 Graphics3DBox[{GraphicsComplex3DBox[CompressedData["
1:eJyEvXlcjN///z/tZU2SLUtZU8m+cy4pS/ZEqz0iqcgS2XdKZE3ILpGlRCGu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    "], {{
      {RGBColor[0, 1, 1], EdgeForm[None], 
       StyleBox[GraphicsGroup3DBox[Polygon3DBox[CompressedData["
1:eJxNnXW41VXThnfHoURBWqQ7pFsaQbqlQVJCuqVLQCREurtbQDqkJKQEBAQx
UTFQUV/rXc819772/mOuNfHMrPmtteY5B/D9vmydXm/cx+fxeKY84/H43drF
SVcnxZ1EnUSclHdS0olwJTyGk10KXWsA3UesBLrXST0nmZxkBFsavNYgeshJ
WSdh1nLoUfavgC+CP0RuGSRIvfJgypGrvCTWiuipnFR18pSTSk6SEaviJKWT
ytjJwCdHF/ZF4inwx3zJWVPQWxm+ozI15a/hpKaTZ9i/Gj2kYu+q6CmxFU8N
5mkn1alRHX81/KnxdXOy0El3/DXYq4mT55005i7qcx9pnbzk5FkntZ2kQ6+D
Xpt4bfzC18InPQ12evB10LW+zF6687pOxrBvPfrr4bG3UJK+u5MjbAbqvIxe
AkxJpDu5qpeZb9F59+TMX/PYW9AezznJ4qQhWOU0IFaaOmXI6QmmQUJOFuya
fO8z4EuTUwu/4o2cZGVP1epFPw2JPUe8EXeRlVV309tjb7YXUo7cupyhzqE8
uD5OhjsZwV20cJLLSU4wiuu9Z3fS1EkzJ3099qZfx6dYNrCvg29CLBu+igl1
VCMHe2htjrTAlwu9pZN+Tvp7bB4qsXc/8DmoVQmfMAM8Nif9kcr4B3vsjQ9y
8oqT3NTXbAz02Lzkwpcb/wBiwrdykgd/ZWJ5wL5CDxXpbyD7qGYbJ22d5MdX
DX9earZmzUu9vPjyeWwOq9F7G3yt8cs3hPN9nvPOD6YNd1eOO9bdxuZvmMfe
11AnBZy0c1LQSXvWdsSEqQGmLf622NqnFrWGo9fEroVPe3VwUthJIdaOToqg
d8Buj14IifUykp7VeyfyhK9D7A2P/Xwp5qSzk6JghB3tsbc+CnxtchR7FazW
F9DfAPsy+DfQh3AWNcC+yl7Vick/38kCj/2ce4F4MerV9cS5qy597XIy1mMc
VhxsF+x6YGY4OebkbY/xk3h4kZPbTjY4We9kOXe7zGOcoprjnCz2GJf0wC+f
OGMJ/sVgFatP/UXgx4NVTk9yliLapxf+pejL6EH6BI/xTyOkIfV6su8S4sJN
RNeqdzuJVbbmeYrH5rsP9Zfjn0ysD74VHuOYWI0++F7HnkxcvpX4x9NDI+LN
wIg/VnuMM95k/ynk9SV3FfpK8KvIEX6qxzirH5hV2M2JL+Lse5Czhr30puc4
eYf71uzq/sVD0zzGLeKTtU7WoQ/Ank58GvUGUHMtunytwExH3vLEeect9tKb
Ep/oXQ3B3ogt/yD2XYe+jtgg6syg7yHgld8Wn75JfCBu2EzdTR6bK3HKLI/N
u3AzyRsCbig5w8iZ6YnzUDvsWZx9S857E/ih+KZyPh3YZzb9qO4W7PbUmc1d
dGDtiC7cVo9x0XBs6WM8Nkuao20e4xjhPvbY/V/3GC9ovsUTb4ARdq6Tdz3G
Kdud7PAYZ8juRPwNsNux5X8H/3bwqtHZE+emeQn7dcHeRa87nXzo5LzHOEv2
aPbuTK15YEcT/8rJbmroDV9wctFjHPCRk8vEdnMWlzw263rrC8EvIucS/nHg
9yTEFuMbR50d9DCKfZaQL47Y62QfPSwh/p7HZnsPNfZ44rM+nvhS+l2GvZe4
fFfwd+SMOxGfCGYrd6d7X8396p7FLVedXPMYn4h39iPv4xNmObj9YPZRex+2
8vVeVoK/hn6dvaSLjw544nyj9SDyJrEp7HuAdQo9rKbfG+APUUP2TY9xxREn
Rz3GC4pPA6N5v+XkE+rcAD8N3GF0rdPBrqXuTfQ1fP9yzvoI2MPYyzl/7aGf
c+vpYzrYddS5hf4JmDse45vb9D7DE+c12fo5etxj/CJ9Izl3nfzuJJ/7Q2V+
r2FOeIxTNhLfhG8Wfvk+xS8OuO+xd6H1M/SZ7HWcOhvYbxa1TpIr/rnnMZ4R
73zg5JTH3t6cBHsOe25m33von1LzJPnvgD/t5KzH5jg2z7LPOTmD/i54YefS
+zb6F688cPI5+LngdOdRd05JXsNsA7eFnu5jb6Oe8r/w2Bxvx5b+pcd45Qv6
mMs+8+hxPrGd4HehK+9D4ufo52N6+oAz0FksACOsuEd/aSB+8brV5zUOidnS
xW9fe4x7As4X9Np7fOjkW49xwEXqKCeD1/CxvD3kikP8Xqsh/SPsy9S9Qq33
qK2YMOppD7W+wZb/EvvvI098EPYaHzzyxOdbIk753mO9a8a0Vwhdvu/BfEe9
77B/9BgX/EB95WiPf53+n8d+Tuyjj+/Y4xF7ChehnwP4Y3WuUktx3dF17km6
fF9xr1+S+wN9POR8dA6H8KnHv7lzvV3xxc8e4wS9Ab3Hm/h/IpbcazyRzGu+
w9QTNhn4H8EfAie8/I+prTqfUCuF1/y/eIxT2jm7gJO2XsMofps1Jfox8L+y
HiM3ldf4QLhjxMUVqb02R5rru+CecvLEY+9a3PEb2F/B3EnAKf9TcMfBSp7g
O8p3PSb3KfAp6ec2+4gTNU9P04/qnqSOYn8Ql34KXb775DzjNf0etub+Wa/N
tM7qFmcqXBqvcYVWcYf0vzzGB//zWG5ar+WfxqeY3qfm+x/exT/YaamTBvyf
CXUeED/He1JOeq+9wXRufcFJMa+9+3T4v6Cfv3l7Z9n/L74pHd+l9/wl9Up5
bbZLIn54R9xRAr2uk4xwSQbmQbnimOJgveglOM9nOKsM5H7Nuf/JPZznDHQ2
imuGYpwiOxM+rZqzEvTng7PUd2knmYkLp9qnqR/gW0rBV6qlWRU3CJ+Z3Cxe
85X32sxr3st6jQ/KeI1HnoOTsrI+RywE/wqjOs9R7zv2CVOrHDwVwg7j017P
e41PYnyUzWuzLl0x2VnBPQIX66UCPav37OQJn0SsopNccEFOr/GHMMK+6LV3
XQl8lBzFcoDVKl6RXhFsMvAV0cuxfwSscrRXbm+cS1KwX2UwOempEj2oTgr0
GK6K12b9FzggF9+SG1+A+w+SWxn8y157m3W89gZrOKnpJK/X+CWP17hEPFTV
azwhf1788lWj9zzkVAGfkjr5yBOuutc4R/s8jV0dPTU9PE1cHKTf3TQH+bBV
5yn2FL4AceH+ZGYK4C+I729mujD19X3iENnyF8JXC7/y/sfsyZcWv3yKCf8S
/lp8u845D5hC1K3KOVRhryJe6+VZclXjWdbaiO5BvCP+Er4omNr4ixBTnTrc
XYzfxA3C9+Nd6L38B2coPtpJPa/xk/ihq5Nu2Bl4C3ojPZy85qSB12a+PvH0
YDo76eI1Pi1OnRLkiT+6I9JLUrMU8UzUy8ze3cHUpbeM1OqGPwtY9aLZER/0
8tp8a6Ybe41HGmGXpvcyrD3RhWkIrqE3zj2liQepW5acTPRTn70bgm/MPo3o
Rzm98Tehr57UKQNG8fKsfdBf9xp/9CEvG7n12DsjPsWagqtArt6aZrul13il
AvUqsvZ10sxJc6/xiyQ7PuW8Qg3h9Fb0TgY4Gei1t9oMfFNq5PTGeapFwt65
sCtSS3XEK/2pp/VF9shJrRZgXiSuP8vF/o68MnnqQfM92GvcIF2zNAipSq95
+JZW6FrzEqtKnX+YCc1Aa+KtqD2E+q+QrzPJB6Y10gaf1vzo1ehDNYZ6jauG
EBeuLXfXlHMcAkZ7nfW531GczPMZXlhx1bvOftXJXJ/N+kivzfcwJ8O9xjPt
vcYtMQ6S3cFr3DUMTDv8BZEC+EZ4jWeGIy+Br42uuLhFPNXRSSevnVuRBDum
F2bfQqyF6fcNei4K/lUno7zGGYqJf8Z47Y0XJS5e2ol/NLiXqdOZuHDF0OWb
52S+1zioLvhRfMsIehlNTH7N8FivzfFCJ4u8xjvirQVe45pu6AvRF4JZ7DXe
WkSP9b1xXhhD3X1O9juZBK4HuXrLa5ysdbLcyQqvzfE4J+O9xiniqCVe4wz5
Yvwk31L8Del9HPge9NWInAlOlnmNi5TTG3s5ei/s3vhinCPOmkidCdhLwfck
Ngms1qbeOB/JnuzkTa/NdHO+73XqTyEm/0r8K8hVnjimL/6V4JsR64tvFd/c
gHNuDmYK57CYc2rBXlPJVV4/1tXouof+2NO8xl9TsfuDaYGvJd/emHOJcZlq
6F2cd3LBa7P7tpOZTqZ7jVfEJeu9xg/rEOkDiQv3FjXX4l8LLoZRXNwzg/Ut
dO0lftngZKPXeGWT1zhI9mBiQ9AH0ctg1g3UaEudjeQOwafvEFds8dociSeG
scdmJ7O9Nu/il1lgZ4IZmoDbQm57MLOQ2fjaJHzfMHKE3+Zku9c4QPvM8Rrf
bKWfLfhnE3uHuPRO6PKNJGcb+gjsaZz/K+DmkvcKd674Lq+9tTH0Mop+xDni
nnednHPyodc46FV8iu0Avx3/XGKj8SvexRvnMPGN3pLe1E72jnGK9N1ee2cX
vcYrX+LfiYym5kJwwlzy2lxcRBbjv+I1DrjsZI/X5kr1NT8feW3ux+Ibh/8S
MeHf8xrXLKHmJexxxEdy3m+Qc5maczmLTviW4Z9Azb2sE7xxLpNP87ccvHrf
h28vfvmuOvmfk9NO/vQaJ00EewqfYje8Nrua9ete45ZrXuOa973GJwdY3ycm
zAow+/Hvx9Y+q6j1MfpK7FX4tNdBr/FJjJsOee2NTSV2iH0PgnkzoZeb9Kze
D5Mn/Fpit5wc89oMHfXau54G9rbX5v0T8GvIUewIWK1vod8Cuw78LfSP2X81
2CPsddxrcy8u2cB+d8AcpadP6GEdmPUJuLte4563wR5DjuNbzt2uIPcOeP1H
Yl6fvWu9tc+cPHBy0mv8csJrXCIe+tRrPDGL+GZ89+j9BLG74DeC+4A84e57
jXO0z1bs++hb6GErcXGQ3tw71JhDnc3UEv40ceHmop9GzuATp4gbzlFf37cd
W/6z+D7Hr7x3yZVvB/53iQn/Bf7P+fbjfP+7xOdxNps4D/HMTvJ2kiv9Hyf/
eo370rt7+AqsRLq4STz0H3d1Hv0C93mNO71AXPeYwmfvQu/lO6/N7rde46Gv
vcYt4hOfw/l9pl/C/oa4cHoX8l8kdgnfe2C+QR5647zzkL2CPuOTgM/6lB3y
mS3/ZXrQ/pdZA+h7qbGPb7xC/n58+ibNkbghQt2wz85CnPLIa/Mu3Pdey1Od
EBjlKFc533vjPPQ++Ed8R4xHw+CVm8xnc5/kM47RPj/Qj+pGfWYfoI70H72G
1XoIXTjVuEFuFH039/41WOX8hG8370FvTbP9q9d45SZ9/ezWx17jlOQ+ewef
YIunfgYvbHLwh6l/i5xPqHHUG+emXxL2O4Yt/Td6EZekdLmpfLbe5g0epdYv
YG4n4J7y2VzInwr9abc+4zM+OEH9J16bdc1Sap/5TrCvbPlV63evcc0TbPnv
gn1CLIm7u0FN5WvPQ5zBYfxP04Nq/uE17vmAGjHfKXzqV1x1H59i+hmZBr/i
D7DTon+G/YaTOk5GEnvWZ3zyl9c4JMY1sv/2Wm5aMOKAYj6beYn04j772f0X
uRLxoHzpfMY32kNcI+4T94hzviQuPQMc9DK6fGfZ/xz5qvM5+eeIae8S/CzJ
5CSzz2aolFtLM9ua8ZI+8+l9q35G9vmaN64aPuqURC+R8LaqgM0IV6n3L+jf
wxl42ctHDfUhbCb8pegnEzVUS3yjnrPQu+wYl8knLinjMx4qzTvUDORxelEn
L/iMx58DqxzpWeEYcU9ZeEo+cYP88pXDLw6oAC9orYgu3HfUDtFDGWqo1vPk
in/K+4wzxDvZnJ7dZ2/7xwRbejnwYXIi9KGaqvcDMyF8Die5fDbHsXmWndtJ
TmKPwQsrXlHvyehfvFLJyYvgfwaXivusCiYZuNJ8YwA7GWeh/Mo+45bk2Cmo
kZKY+lD9nPSrHnVPlcGk4AzLcB95iOfmDMtz9vLn5Z7ru7UB7yK/zzggH/En
8FR1n/FJNUT6U8SFy8f3VsVfFVwMk4+64h7VquEzPXWCXdNnfKK/m9LffenP
hwV8xjd/kFsDTC2fcUxN4sIVxE4DppDPuEF+zXARn810WjC18Bf2WSwtvpd8
xjHKLYRfvmepWZi4fLXx69zUwx/U+xue+pP9Vaso+xchLx25ddDl09/ndfbZ
vImj0hNPD0b6v3BTUe5Mc16fvXXG6kU80cVJVyd1fXEe6u4zzuiGSC9BXLh6
Tnryfl7z2ZzrbTSkZlfwXcmP5dajjx7k6Y2Xwi6Nrwx6A1+ch0rRUw++IRO1
StFbd7DaX/zQ22dvWLOsOW7is7lvjC2+KMtePdG19nLSCFxW5Dl8xTir4uB6
U38UZ/IyuOfo43nqaO8+9KOcpvTShH17UacCmD7oWl+nbl3uJTu5sRo/wFOy
mxFXTl+fcYXm+RWfzbF8lfC38Bk3NPcZf/Rz0t9nfNScWD/wffE3S8BXIp4L
rOq1ZL8YJ7Zk71bsL32gz3hqAPtprZyQnwtfFfxVyRmEXgVb8z3EyVDqt/YZ
vwz2GU9Uw85DfBAx+fOBb0PNQfhb++J89iL9VWaf6uRrRts5aU8P1Ym39dk8
taFGG1981vMTr0G/NbHbEZdvGP5mnHV24gXB6N0v9tl86D1ovvV7k7hluJMR
PuMT8U4HpCM+YWqB6wCmPbXbYytfv3/VBj8CfSR7SRcfdfLFf85rfRUpSqwI
+3ZiLUIP+jcI/buEOGsU36D+dzgZjW+sz2Z7jM/mbL7P+GORz+Z7Ibb8C8hR
bl3WeugLwHYDvwB9OOcwDOxo9hqGvybnvIizrke8PvW6U6cHegy3hHtpAHYs
Mg6f1oboS33GM8rRG3nbZ29hgs+4Y7zP+KAn2Mb4J+CXb5nPZlz8sAJd60r2
GU/OEuq8Rv5E6i0nV1wkDprki/OH1slIU2K92LM363L0ieQ3Bj+FGppjzfNU
ZBq+qfjfBNsc/Ov0Lp5Z7TNeWUV8CvgK4CoS6wd+Bd+ynBqr8Pen1hr0fgn2
Wp9xTHNqt6DHV+izP7gBYAeivwJuOt89kfNZB2YtGMXFOTOdzPLZHLfG95bP
+GYgeeudbPAZtyg2A+wmJ5t99jYHgRNmKLGYP1ajDblvs29bdOE3kjMDXGv8
Q4htQB+MPQRfO+qoXk1+z9Lfqeub2hN/xxefdYn4ZQ69D6fPLeibiQkzmxqz
sfVuNSd6uyPI2YqudST4WeTMYe+OxLeB6YR/LrnDqaX4G2C2o2/jzFtxZ53I
E5/N4c+1+rPsKPDKaxhwP9+dZAlYv5rz3T7jmA+dnPcZp+30Gb/IvuAz/pgP
RtgvwOxARlF/ATkLiY/xxXlqV8J+Y7Gl7+HsxEUXnVxiXcTeY6i1C8yiBNxH
PuOJxdjSrzi56rOZGk/993w2++Kfy/jGs+9l/Kq112dc8x72UmqOxzeBnhbx
jcvI157v+4xH9uO/Qg+quc9n8zaRGjHfJHzqdwX4ScRU5xp+xfV29JZPgNnP
fpoNvfu7Ppv7mz6b5etOPvYZpxzwxXnrTeyDPuOc62Dexz8FmYzvhs+452Nk
Nfg16IqLV8SPh5wc9tl7nJZgx/Sp7Psm61T6vUXP08EfcfKJz/hBMXHBMSfH
wSiut3/byR2fzfst8KpzlLhwM9DlW0/d2+jrsFdy1tfBHSNvJed/jfPdyH7H
6GkGdW7Twx1fnJM2kfMp2OMJ9zcTew3ndxP/Se75Wyff+ewdyDcbv7jivpPP
8Cn2gZN7PuOJzfjlm0MPn+I/he8D6myh1gOfze426j5Afwf8KXBb2GcrOGE+
J1c5p33GPzH+kn3GSTe/+/OTk65+88un36f+dvKPz/6bjx3UUb15xPXfg4hn
vvTZ/P/nRP/jeM2fOOZffB+inwe/gzqn6OEdYsIqVzzylc+4Zxf1ZXv9xiva
4yw9nCG+ix6+Jk/4S+T4/JZzkfqfck6bfXEuE0653/iMe8J+e1Mhv/GK/A+d
+P3GJ+Ke9/CJKwL4Ff+G2B7qa/+PeDN7yblCThDRPlfxB9FD9CBdb018sg/Z
Sz3hL1NrP7jvwWoVPzxila2Z/tFns65Zusa3yv8Dsev4In7jm1gN+eX7GFv4
A/ii+Pdw/l8TPwhGZ+DnHH5if+2lPM2XcpPQ5buJncxv+J99xjvy3yB2mDqK
p/PbO9D7Uk5yv/GN8o6Q+8RnM/wbvsc+4xJxQwqHT+k3/RPsX4gLp3ry3yL2
Cb5jYH5BfvXFefBX9nrKbzyTym9vT3Zqv9ny36EH7X+HNRX6cWqob+XeJf8k
Pn2TZl3z/wx1n/bb+xaP/OGzORPud5/lqU5qMMpRrnJ+JyfGWb+T/yt9HAMn
vHKf9dscp/XbHGufP+lHddP4zT5FHen/8xlW6xl04VTjAblp0I9wf4/BKucv
J8/57S3rrWvOMzC7uvvP6Uvv4Qv0Ok7S4xOXiTvEbUWcXdRvHPc3ftUXD73g
/MX8xlvS5VMN7RfjI9naOyP7Z4BHxSXFyS8O96SjB+UWB+OBm5RTEt2LLQ4o
7aQM9TPBK6X8NusxntG+GckvhV/8InxmapbEn4nYN9yZzkrnXJqayj/DGegs
gvgVz+I3vslMjcz++M9ArVnouQxcJlv3pLh8ZfFrfpMxm99zl1mdFOStFGDm
Nd8V4aByTsr7jU/EO8/7TbLhEyYMTn5hsvJGsmIrv4LfuCVCvSi+JHTxUXZ/
nG+05vCb/ERMGO2bnf1l/8A3qd9K4HP6rYbsF/3GFbmd5PHbPCn+mH0075Wd
VOHbK4F/DC4XulZxjLApqPsienL2T+KbcoNVjvgjr984QHtU9Ru/qA9hhE1J
ncroVcBU8xvfVKX333xxXpOdl7sNc79VwafiPsLEazl5yW/vLp+T/H7jF/FQ
db/xinx/wDvy1fDHeUm9Ky819auBVY7eTE2/cY5y0mDXQn8GOw0+9fA/+Kgg
dQrw/mqAf5o3WQis1r8SOEh2Yb9xQ2e/zbq+71nqi3M087WRZ4krV3nim3T4
FS+CT7FOTl71Gzfl4950zjGeKsI5VOPstNfLfuOXYvTTxckb+Otg6/c7cU8G
/HXBd8H/MjHVeRJ1d+wkb5LllQBTz298o9yGThr5bYYz4Ve8u5MefuOTktil
iNUHW5Ka3dC7gVM8sz/OX7IbsFcWdPHJa056Ir389sbkL02sB3op7NL4nqNO
Q/A9ydV3ZCUubujjtznq7bd3rD007+KXJmCV05hYOeqUJ6cPmMYJOc9jZ+Y7
soAvR47mvq+Tfk6a+uMco1qv008TYjEOkt4MXWsOalQk53V05bZ30sFvb7c5
2GbYBYm38ttby0M/6kUcIx5p4aSlkwF+44n++BTLCbY/+ObEcuKrnFBHNWJc
qPUVpJU/zinSWzsZ6GSQ33ilCnsPBJ+bWlXwCTPYb3MxCKmGf5jfOGCokzZ+
myvV1/wM8dvc58WXD/9gYsK39RvXVKfmYOx8xCtxzn3JGUrNnJxzc3w18Reg
ZjvWAv44l7XjPmqBH8bdFCRWC99wvr0y5yJ7hN94ZoWTldx/Ye69o9+4QHwz
EqlNTmHi4pZOrB3JU0xvZK6Td/1xbophR/mND8Qf4pJ5Tub7jX/qsM8I9lJv
ncF0QYTtCn4UdeRbgD8D9WO8I8xo4t3A1MUnjhnDKnuRk8V+m/3u2NLrJ2Al
Y/EJsxDcdvZ6g3gDMOP9xh/jnCzxG78sRmLcs5DeFpA3FnxPcpaiv4bdgHhD
7nc4Z9UI33hylvmNb3S3fbnf5X7jD8XELxP9xhOTWCcS602uMBPwT8DWPn2o
tQK9N3YffNprst84I8Y7U/z2tpsRm8K+k8E0TehlFT2r9zfJE74fsdVOpvtt
tqf5jT+ag13rtze+BnxfchSbClZrS/TVYPuDX40+nm9uBHYqe/XkfHU+A9lv
HZhp9LSGHvqDGZCAW+83vmkFdjryFr6B4Abha+2Pc5zsGeha23D/m51scfI2
PsXELeKeDX7jjTbE1+MfhD2T+EYnm/zGPUOwpbcDM4t9hoEbQu1Y3jDws/3G
QbPIi/FWO3zt6XkY9Trgm43Mwafv2eo3PhiOLV1c847f+GQuq+xtfuOPrUiM
S+b44/z0oZPzfpu1M07O+o2nxCHniL+aUFtz/Qa15xNfgG8k/nnkzge/w29c
8Dn6dvafQ5/yjQaz1x+fLfW1kPrv+e397QG702/cI6654OQi+kLsC+iqMRbs
LmQ3PuVc8hv3yDfOH+ea3ey1i1zt95Hf+OYSmD30tIhai4ktQV9KzmX0JdgT
yHsP2YtPuCt+4xuty9F1Hvv8xgMTwcu+CuYK9S+DFy+87+SAk/3kCX/NyXW/
ccgKclVjMpj9nO0OvncF8Wvo18h9nz0mk/M+ut6+5kjz9LHfOOY6WPUivtG8
araP+I1XVoE96OSQ3zjlhpObfuOMqeQdBP8x8YP4D+C/AV41pvnj3HQ4Yb/p
2NKP0ot45ZaTT1jXsvc0ah0GszYBd5tvXIct/a6TT/029zOof8xvXKBzuYNv
Bvvewa9ax/3GO8ewN1BzBr636Wkt37iRfO35gd844iT+u/Sgmif8xjczqRHz
xXhI/W4GP4uY6tzD/yn+k+yxhdh97lV3t5IeTvltnsUH/zj5F3s2ceV85jce
egf8aWrex3+KmPLOUUf1HviNVz4jrjxx0V9O/vYbZ20H8wDcNmq+C1bc9mzA
4/nCbzx0Bv9p7O3k6u+q9Oc6D37hNQ9fOfnab7wg3078mnv9H6f1BqxXffd5
4sJ9ia51F1hx03/IBfD/Yp9nr13kbOEudO7awxcwjtkN5it6uEDti+CE8QeM
b5Sj3vf447wm+xu//Tcf+jdV/XuAD7xyH/qNm4QJO38kYHcu/7d+4yDxTSBg
/CPfPvzyBfHvpc5D8B/R1z5yvnMSChjPKOcadhj9KvY1+lAP4hvxzvfs+R12
kDpXiD0Cq/WAP86Jsn9w8pPf5ltzru8Tt6j+j8Tkj+JX/AB54h7xzcfEf8T3
A375kgLWw376OwRG2BjXJA/Y/trrZ3KVd5M1Gbpwwst+7Df++hlb/pt8x8/E
8jn/7259wl7KTxGw9683nTZgM624cL/4jWfET6kCxi0pAybSbxMX7ldqqt5t
1pSBOEZx8cxvrL+iay/xy1MOmzpg3PJ0wN617LvE5Jd+h17usiqmGiepk5rc
T/HpO8QzaQJxDrjPHs84+dNvsy6O+QPs72DuJeCU/xm4D8BK/sR3lDN+TO4z
4B9zPkfZ539+45i09KO6p6mj2F/EpZ9Fl6+wwxUJGK/prh5Q40TCudZ2djru
s6KTSryVjAGbV822+OSFgHGKeET49E6KB4wnilFDsS/AFgP/LDH5i4GP1VGN
GBdqzRAwyRiIc4r0TE5KOCkJZ3nZuwT4r6jlxSdMqYBxQ0nEj79swDigjJPM
AeMS1RfPlIZrvsGnWIBapcHrvwf5Fr+fmGxhM9ODh/5Ks49qZnXyfMD4ogw9
yK95Vs3Yf2siO8ZlzzH3YfBlqfM9sTC+cgH7+VY0YHelPYTJii3/C9xtcu63
QsC4pXzAuCZbwPgkO2s2YsJEwKj/bHzHD+yTRC29nSTwFdArsleOgPFJjJty
BuyNS1dMdnZwP4GL9fIiPav3XOQJn4JYZSd5A/aW8wRsboQRtmrA5r0K+OTk
KJYbrNZfmbfKYFOCr4xejrOIgFVOHs6/HP6n2K8amDz0VIUeUoJJlYCrHjDu
ecIs5uVb8uFr5NYJThqTWw38Uie9nPR00tFJp4DNeYGA8Uv+gHGJeKhGwHhC
/gL45asZMM7KT0518KmpU5A84WoFjHNeChh/1ELS4n8WXXFxUKGA8U9B7D/h
tprgCxMX7u8ErqpNLdXRPL8csPnW233VSWf8dYiNRFdeUTAvIMIWIyZMOnxd
8P+P/goRTw9G/NEtYJxRl/1fJq84uV3Ru4DvSo7w9QLGWSXAdMXOQLwG51yd
nO7spTfd3EkL7luzq/sXD9UPGLeIT3o4eQ29FHYD4vWpV4qaPdDlywKmAdIw
EOedhuylNyU+0bsqh90bW/4y7Psa+mvEylCnEX2XA6/85/Hpm8QH4obXqdsn
YHMlTmkasHkXrgl55cCVJ6cCOU0CcR7Kht2Us8/EefcBXx5fPc4nB/s0ox/V
7YudnTrNuIscrDnRhesXMC6qiC1dc6SZ1Sz1DxjHCLeA+58fsLhmu3XAeOVF
sC2dvBIwThngZGDAOEN2LuKVwQ7Alr8F/gHgVSNPIM5NrRL2y4stvQ29iEsG
ORnMWpW981CrFZiqCbghAXu31bClD3MyPGB8kJ/6bQM263rrQ/HlZ9+h+FWr
XcC4pi12DWrmx1eAnqryjTXJ157iPXFGB/zD6EE12wdstgtSI+YrhE/9vgS+
EDHVGYF/OHfegrMuRLww9/oi996N+9U9b3PyRsA4STz0bsD4ZiT+Otjyz8Nf
mz2LULsjMb2XLuDnoc9nL+nio1GBON9oHY3UJfYy+45ifZkeutHvQvBjqCF7
UcC4YpyT8QHjBcXrg9G8L3ayhDoLwdcHNxZdawOwPai7CF34d5zMDdjPrXFg
x3IeL3Em2kM/53rSRwOwr1FnMfoSMMsCxjdL6b1RIM5rsvVzdGLA+EV6b3KW
O3nfyfdOHoGZFDBO6U28D76m+OVbgV8csCpg70LravQm7DWROr3Yrym1JpMr
/lkZMJ4R70xx8mbA3l7zBLs5e77OvivRV1BzMvktwE91Mj1gcxybZ9lvOZmG
/gp4YVvSe3/6F6+scbIWfEtwuvPzTi6A6Q+uLz2twu5PPeWvC9gcD8CWvj5g
vLKOPlqyTyt6bE1sEPgYTylvBvG36GcBPU3hDHQWbcAI+3bA+ES+TQHjkI2I
9CHEhZvpZGvA3uCWgM39bCdz6GED+A3kx3KVJ57ZTJ44ZBj2cHwj0GdTtz2Y
TeBmUWMm/qHEOrB/jB/OBYwPtgfi8y1eORuIc8sIvuO0kzMBm7dtxOTvRD3N
4s6AccEOJw+ou43vXc+3vgN+DrHt7KtePqSfUfh30MfZhPgCMOfRP0y4mzbk
7qCPWZyRzmcMPvV4hDvX2xVf7A4YJ+gN6D0uwr+L2KWA8cRFfGOpdwHfIuru
wn8RvPx7qK06S6j1Ef73AsYp+jso/RkwAEbxpayX0SeA38s6gdwrAeODy/gU
F1dcC9gcaa6Xg7vqZH/A3rW4Yx/YvWCWJeCukTsJzD5kP77xfNcecq+Cv0yd
pewjTtQ8Xaefa/j3EztAXPqb6PKtIudj9JXYmvtbAZvpJZzzJXA3AsYVWteg
Hw4YHxwi9yb5U/Epdixgb+howN7FUeyb1LkB/mBCnTXEhT9Czu2AvfNPAvbW
Zd/BXk/Ph8FPR6bhuwVuHbnrydc8f+rkHvom7LvoG9njLrq+5XjA5kHrTPQN
4DZynh9zPjPBneDcD3IPb3MGx8Aornk6ySp7doLvU/q5S6/3A8ZVin0A9iDn
+Cbfcg+M5rMdtYSdE4hzpexTTv4N2Mxr3v/n5K9AnI/EKeIncY445TPWrein
wZyi5instEGP53PyxC9/O/kH/R/2Ulx8EuOjLwI26zuIfUH+52DOUkc1/qNn
9f4lecJfIKb/52/fBGyGvg4Yf+wE6wvau/YGDX+eHMW+Aqt1N7pqCXuR+h70
f9j/Q7BfsdfDQJxLPmI/f9AwX9OTlx4ugrmUgAsEbdbfA/sN8hDffc5/C7l+
8CmD9q5TBO0NRtwadfJdwPjl24BxiXgoGDSekP87/PKFgtb7t8TUi/CXwel3
MOUJFw4a52gf8UcYn3T51cN14uIg/e52gBrvU+cqtYT/gbhwB9F/QH7Ep/nW
TP9MfX3fDWz5f8KXhF95h8iVT7xyA9+P4JPhT+LbH/L9h4gf5myucB7a6zG9
iFtuUuMWa3JE9yDeOQr+F/DJ8T8mdoQ7093J/2vAuEH4EkF7F3ovx/ErnsrZ
TwWNE+5g3yX2W8CwTzvfM0F7L787+SNgMy/8bd7LHVblK+8EueKP1EGrIf1T
7HvUvU+tk9RWTBj1dIIenmDHOFX7nyJPs1PExYoGbaalyyfeEaeIh9S7OEZ7
pUGX739g/qTen9iKbwVfOGg8Viho/Z2kn1P0oRxx1ANqv+Tk2aD50qLH+Osz
MOpP/f7L+gJ6saDxxwvkiYc+5yyfsLd8iqUjT/h/eWua7UxB45X/qCdda3En
6Z1kCBq/SMRT8iknc9BqCFeCd1LKSWl4RDjh01Hj60CcpzIG43t/g+1hTy9c
VJJ6JXmHJaihWhnB+Ijv4d8D9O9/fvICcEpZuEG6ZqkMEqRXzZu+JQt6Fnir
NBjVOcpMaAaeI56F2uWon5l8nYl45juwkqxB82l9RDxEH6pRPmhcVY64cM9z
n+k4x3JgwmAUFz9lY5UdpVaFoPmzB41rNPcvBm3WFasYNM5RXDwT4yPZOciJ
1a4UNG6piCQjV3hhf6Z+JfZIDqYS/VQAL84RNie4yvSTkxo50HOB1aozj/GX
7NxOqgSNNyojKakjjOLioTxuzRs0Lqjq1mpB44NU4KsQi2HzkKd8cYw4pTr4
quRqnvIFbaalq34+cKnZ4w84KT/7P4GP8pOXj/rKqUFO6oTeqrCf8AWo93LQ
ZqkOvj/hkVed3jloMy2fYgWd1AwaZzyDX77/wZ018BfCp5j4R7xTizUNeseg
cVkHJyOc1AZbC4z2ERd1ClovL4ER1/wFj2qfImCKIq/Ss7DpgnFuqs03dgka
/3RGioHPwDm8jNTFV5ycrujFsNNRTznig+5OeoDrFjQ+0VoSXfUyBuP8Irse
Z1aTcytOfgkwiovD6rPWY5+S1NZ3z+WbdYYj+U7hGwSNM0rRl/hGM9zYSRPi
WcD0DBpXvIaUAd8DuzTYhkHjm0asssuS3ytovBKLN2KvrOQ2AC9c76DxTWN6
ykqdMtQqC06YPkHjnN5IefzP8x3ikKassiuQ8zq6VvFKs6BxQHbwzdAV7wum
AvWV38JJy6DxQg7wzYPGLf2c9CevErk5iOckNiBo/NEPTF9yK+HLBbYFkpP8
2M+k7uD7U0fvZGjQ3srAoM2y9tDMtwnaTA/AL3yroPHOK0GbeeUMChoHtUzw
VyGWF3wrpDW+quRVw5cPf25q5MHXmj4GB41/qpE3GH0Iftlt6bcN3zWEb6sB
RnYBMG2RdviGB40jhiG1OBPFCwbjPCW7PXWHgdFbj81TQeKFqKn5eSkY5yD5
ChPvwJnl5t464Ff+1qDNnfI1h5rHd53McfJO0HhO7yz2ThWbFzTu2ebkDfLr
sMpeyP1rxucHjW/mgVFc/DSKNTFfs9+VnAXoXbDrJuQtYI9uYBagzwOv3kYH
jW+Ut4h+FpI/OhjnL+lj0MdwtmNZZfcgfzF6d+wGCVjxwjgn450sDRoHLAGv
vNeINyRvLLZ08cSyoHHDEnKFF7eIgyYgjajfiz2UMzFonNGY2uMTcibiF245
9XtRfyl9LWGvJuAnBW0mpjmZjn8S9645Xu1kjZPJ+BQT/4hvVgSNY5oSX46/
N/YU4iudrAoan7yOLb05mDfZpx+416kdy+sHfmrQeOdN8poH4xz3JrH+4FWv
Jb6pyDR8+p61QeOe/tgDOAedgbjkLVbZ64LGN2uRgeCnkaOaG4PGARuCxiHK
WY+uVRzSOqG2ZAa+FZzbcvADyVe8TTDOU7Lfpt4Gauq7D/J9mmXNqmZhZtA4
SPih9KYetwRt/jX77cAIu8nJ5qDxzlDsmL4Re1bQ+CPGU7JnU3M4+e3xiW/m
sM5mj1nkjgCvvFNOTgeNdzbj174dE2p8FjTe2cr3nXFyNmi8dQbfVjAjiZ0L
GjdonY8u3tkeND54A7zsD8Gco9ZZ8OKCnU52OdlBnvDnnVwIGrcsIFc1RoMR
9mLQOOMCmA/JW8C6kNpjyNuBPZq7HcL9XqCO8FeD9lb0Thazx6WgzbHmfy/+
RcR2O9kTNN4R7qOgzb/8Y/muxcSWgB0fjPOa7PfIWwpmPL4J4MZSby8+xZaB
v4wspcYy7Cvg99H7Fb5tOZgr6IpPCsZ5Svb+oPHCNSfX0VdgTyIu7nmfdT+x
FeyhOdJM6N1PScBqjg4EbZZU9+Ogcc9K7FXc1S6++X3wqnEjaHzzMbIa/IFg
nKsOBW1GVX8NOTfRV2Nrrm9z/4rdChrfHA4aD8U4WvYRcm+COYR/GjIV3ydB
45JbyDrw69EVF6+Ij446Ocb5zEiwY/pb7Dud9S36vUPPb4M/7uRu0HhDMc3/
SScfgFFcfPCpk3tBm/s74FXnBHHhZqHLt4m6n6JvxF7Pd9wGd5K8P538L2j8
cj9ofHOP+Gwwm6i3mdgW9K3o98Gqd3HRKVbZeqd6z4GQ8VcsfgVf0Ml/TveE
bI7FYw+CxjvimL+Dxjnybccv3z/4xW1/gT2L/jdY5Xzu5N+gcYtyzmP/h/4h
9nl86kEcI675gjqfY/8D/hyxL8Fq3RWM86Dsr5x8E7RZ38P3XaT+18Tk9+JX
fBd54grxzUXiX+P7Cr98vpCd+2fcwx4wwqYJ2bd/xv7a6yG5yvuI1Y+ue9Ad
yf42aLzzEFv+j6jzkNgXnIfOZR8+5f3OnZ/kfnW34pNHQeOC7518FzS+UV44
ZLwTCplIv0peiNz95Cn/OjkRJ0kh44NoyOr/EDQuEeYauP3sp3zlCCvuOQj+
R/AR/D8QU50qzjfAyUDytJcwPwWNM5QrXlEfyUKm38D+OWizH+Mg2Y+Dhkse
Mo65iX0L3CFqH+Bb9U0pQjazytHcfoLvCPXEN7+wPqb3H6mVnFzVP5aAlfyK
7zb1UnLv33EvslOFjG+EPQ5eXKHZ/QPfb0HjEnHDUw6fOmT6XewnxIVTPfnv
ELuL7ySYJ8jvwTgP/s5ez/DWnw7Zm76P72n89+hB+99jfRr9A2rEfoc6xXcU
dPFCIeO+oiHjAM13LaenDdkMadUbf8B+adhf/FLY6UUQ5Sv3L/yKx/IfcM4p
OU/FioA/zvnqfLTPsyGbrRfopyj7q45i6YhLF8dITwd/KqcY+r/YiqUHq1jx
kPHMf9jSS4SMTxTTfGfmLRTHL0xGOCgDvKOckiHjI9WP+b3ExDfCZyQ3Ez4f
eX582k/+r6itHPkUUx+lQsZNfvJKoZfGLzsL/QofJFYGPYCtdy1MFvDP4SsX
Mp4oi4ThHcVjXKVVdlbqlgWTLWSz9gMYxTWzzxOTX7yiPcqHTA9jK0+Y7CHD
PyJfuAoh45sIdpRasdpB+lAPFUPGN8qpFrK5quokR8i4RPX17jTjlUPGN8qp
FDJOEiYH+Jz4fiRPMeFeDBmXJCMvOVjxjfCVqf8ikiIBn8R+wuYKGfekpJcq
+FVLsdzEpf8KT+XGnwdfFb4vFd9VBV3x35ilfCHjkbwh4wGdS3XyngL/G/En
zJ7yZdcIxXklNXjl5w8Zh/xOfdnSq5PzNHeQxH39DpflI0/4Ak5qUr8G9auT
qxnSDHwJVwn7JxzyDHma185OumCLpxQXl3R00ilk3NMR33AnL4Fr76RDKM53
Mf6rBSYt+a+GjHO0zwvYr6IXpYcXiIuDaoeMY17CTsvencDXIV6bb0yHT/Iy
Ps26OKIe9fV9xbHlr4uvK37lZSBXvhL4MxATvhv+rvT1Ej1kIK66PULGDaXY
qz69lCS3G7rW7kgP8JnBNwDTHX99YqrzGvV74BNW3FOQu9UdlwEjbBMnTUPG
C2Xw9QwZ9yivIX75ymI3Ii5fL/x9nLwesveoeFYwvUPGPb3wNQ4ZnzRhbYy/
EXp5cvrQUwzbizplwZQD90rIZrUl/j70IM7oFzJu6BsyPlB/mnvxTvOQ8Y2+
vRmxigm5fcnPTjyWkwO7KbFs4CuS05Bz07m3CBmv5KRWf/ppTizGQS3oPxer
vke/A1Ympz+6cn+C/w7DS5XBVgu7uXaSOmy/Ow4KGfe0DdmdiwuEH4hfvNPK
SWsng0PGN4M4T/nzYFdLwAsrbmnDKrs6mMHsEYu3IicPdlviwg8JGRdVJ28I
MhR/AfDtnAwLGe8MRWomYBTXu27PKnuLkxEh4yHxwTtO5jqZ7WROyPhoGPFa
SE18mtWRIeOJjuR2wj+CmGq9GzJ+6oQt/Q3yRlJbeM3/vJDx1rtIZ/AjqCtM
oYTv6ELO/JDN1xInS6k/KmRco7lfFLIZF25ByDhH8bqhOB/JHo1dhxoLQ8Yt
C5Bu5NYFW4/6C9mjO5iF9DYffH2wY8Atpp8x+EejjwWrtUEozl+yx/F9r5G/
GL0HGMU1T+OdTAgZR+gsloWMD3qCX0Ishh2PrnzxgXhiOfil5IprJoaMWxpT
fyK43uzRhfuaR7wx+0wibyL1lbOCnN7U3+VkN9950cklvk+4lSHjm8mhOJes
Ddkcr8Gn2BSwfcE3w9ecfVfgfxOfYuKZVU5Wo/fFFmZqyLhmNfv0J9aXffoR
k78l+GnkNE+o0RLfGnqO4YUVf0xnlT2Qb1uHPgD7rZDxR4yDZM8Atz5k3DMQ
exC4WO2NTjaFjA82hIxDlDMEfQM1VU/c8zbrDDAbyV0PXvXbJmAlM/ENod5G
7qkJ9694OzCaM83WdvoaRn1xwVYn28DOCtmMDwezOWR8JN9s7GHU+MDJqZBx
lvxbyLtPTdnip9Mh46At+EdQqz37nXFyNmTcs5WeRpBzmvhcVmHOhey9n0Xm
4R/Jd8S+8w3s+eR8iK5VvLIjZBwwCvwOdMXPg5lP/XOc6WTOeDT4nSHjlgsh
myHlLSR3NPExnO1MvvcCmPPkLsQ3FuwuZAz5ek96e63Aax/N6R4nXzv5xslH
IeMYzbBmfh/9XsIv/Hsh4x3lLSXncsg4aHeCfwmxCeDfQ/biW0reMnwT8Y+j
xnh8e+njSsj4Zxl5V9Cv4pe9n36FX0HsGvpy7Mlg9iPv4/s4ZBxxHZG+kviU
UJynZB+g7nUwh0LGAVPBKC4OOUhM/tXscQN9FfY0MIfBv0m+cDdDxj2rsddQ
K1Z7BX2oh1sh4xvl3AvZLH3q5Ah3r/qabc34nZDxjXI+Cdm7mA5WchTfNPKm
g7sdMi5Zh70e7Azwd6h/G9mQgF/LfsIeCxn3bCTnLv6jxI4Tlz4T/ThyAt9d
vm8Tde6iKz4LjLhFHHEyZLyxmbP5FH0T2JPgZpEvWzzxV8i4YQ5x1ROX/I+4
at2n9jPu99HPsG/yvbqvP5z8GTKOU0yYrdT+m/pnqCnfb3znryGbJ82DZvqf
kPGHcsRHD0LGN5pjj9vb6+RzfIp9CF55O/B/Tv459pX9BfF/nfwXMj75EFv6
TjBfss8FcB9SO5Z3AfxXIeOdL8nbGYpz3JfELoJXvd34vkK+5rv1Pb6wcc9F
bOniBnGVuOQhq2x/2PjGR570S9TbQ81Q2DggGDYOUU4AXas4ZG9Cbcm3+ILk
CiP8R+Qrvi8U5ynZ31EvSM3PuLOtYBQX92i2fg7ZzGmOr9Ljj279KWS88D7Y
752EXSwSNt65hh3TlSf7Ucj4I8ZTsn9wEg0b3yj/AD5xyI+sP7DHI3JvkJMU
tj5i2Ah1roP5OAGXLGxvX/4k9J/4zhjH/cQ3Jw8bHyhHXHIL31HO4zFyBPwn
xFOwj/A3OVed7wPwv4SsRqqwcUtK6ivvNvFjYL7nbL8jnhJMSnJvg9UsHkf/
BfsuezwVNv0O9gmwmmPNdKGwzbUwwop7xC9PnPzu5Omw8Yj+PPuE2AmwqcH/
Bv4EuBiHnaSGeKmA8xcMG9eopvhIfKM1DdxUEz0Wuwf2D2qo1l/0XBgpEjbO
kL8w+gtuLRa2ude5q2basHGBOKEo+zzgbmTLr1rPwlNpqS3/39RJS+wU/aiv
f8nXnhnCxhHp2esFelDNdGHjG8nnCb4YD6lfD3j5FFOd4vgV/4k3np289Oyn
t6w3XgG+KM1sl3BSEr7JGDYeiv0uJTsTvFwCTAZwX4NTbflKhY1LSiJ+8AH0
UvCM+Ciz07OE7c1+m2DHdGEy0UsmbPVbhp6VJ/xzTsqGjTcU0/w/79ZsYBTX
fJRza3l4pwx41clKXLhHzJJ8YeqWQw9heznrEuQ+T56X8y/O+UbZ73l6EiZM
vQixKHoSORXBqvfY/f2IHeD8dAby5+Cea7u1Dm9EPnHMT/DAi04q41Msp5NK
YeOfZPjle8zbqIg/Fz7FUoBXrSph44aU1K2C/guclQtccvZJAU6YquQqJ3fY
uCfGQbLzhO3vnvR3aa/gl+83OET5+juzp6gj+wmckjdsM5/Prfmd1AgbH1QH
rzzxTT5wT8jJR41c9KR+qpMrfDsn7cPGR+IlzbHqPwNG++SlxzzUzg9OsZpg
hzmphf0nfFCA867EmYuTOjjpCE54cU9X3lSXsPGK/C856RQ2PimCXz5xxav4
O4FNS53C1Ba+NljlvEBOZ0T7FMPfGb0LPRTjraXnvaWjTm3wRamVHtzL6FrF
D3VZZWum64dt1ktQvyv+esRK4OsWNr6J1SiBryR2PeLydcdfiPMsTDwTmI6c
jc6hAfvXJ68UuT3Q5SuN/Rr4hmHjndJgemBnJi5cz7BxTGnsMuQ9B1bxsvib
hW2emxJvFDZeEU/0ctIbvSx2L3TVeB5sY6QJPuX0CRvHyJctHOfEJuzVmFzt
93rY+KcPmKb0VI5a5YlVQK9ITl/0Ctg5yGuGNMcnXL+wvXWtL6KLX1qEbf5y
gpfdH0w/6vcFrxl7xUkrJy3JE36Ak4Fh45bK5KpGbjDCDgobZwwE05+8yqxV
qJ2HvJbYuekrJ98ykDrC6y29E7b3VI09BjuZ5WR22LijGnjFWjtpEzbeEW5I
2PhG/rx8VzVi1cHmD8d5TXZb8mqAyY+vALi81GuHT7EYf8k3lFzVqIk+FBmG
b7OT4dj6xjl8Zwf0jsSEEce8G7a5n4u8ypko/lI4zlmyR1BrLpg3wsYHdcAo
Lj4ZSUz+zuwxD/1V7DycWV7wtckXbn7YeKszdhdqxWpr1jSTjdhfe40iryt4
za7me3HYuGWBk4Vh4xPxzmhkDL5u5C7AX5eaL7PWJX9R2LilG3Z3fD3QxUdj
w3G+0ToOaUCsPvuOZa1PD6/R7xLw46khe2nYeGOik0lh44LxnIEwmvVlTpZT
Zwn4RuAmoGttDLYXdZei92T/HnzTRLDKEa9MDhs3aI8VYeOVJmAm0kMvavcG
J8zKsHHMCnpvGo5z2STqrgAj/BT2mcx9dOVum+NXfK2TdWGb6b7kriT2Jlit
LdBXOVkdNl7qiy19ALUGglXOVLD9wUwLG6dMBb+GnDVgVuPvj0/46WHjoBbk
xTipJXHNoOZ2E9hWxN8O29y34fsG0dsMYvKvx7+OvLfCxhuD8a8H35rYYHwb
wE/H3wbMDM5kJefSlr1mkqu8Iawb0TfRv2xxZjvwG/EPoc5MYvrfe+p/o6r/
jVZ7fLOos5nz2OZke9jmWVx1Kmx8c9rJmbDxTsyeS96WsHHTO+AVu4c/Fh8R
jvOX7K3sNRJdHHPWyTnkw7C9N/nfJXYGfS72u/jeoM428OfI1XeMIi6euBC2
mToftjetPTT74pqdYJWzg9gC6iwk5wKYHQk5o7FH8B0jwS8gRxxwyclHTnaF
43yjWhfpZyexGB9J342udRw1FpNzEV25V52EIh7PNbfuAascvS+98cNO9odt
jifRj3oR34hT3nOy18mVsHHGZXyKjQd7GfweYuPxLUuooxoxXtS6D9kfjvOL
9PfpWf2Kb5az91XwE6m1HJ8w18M2F9eQlfhvhm3Wbzg5EDbeUX3Nz8dh44TJ
+Kbgv05M+INh45pV1LyOPYX4Es75Ejk3qDmec96Dbw3+qdQ8xDo1HOeyQ9xH
jLNucjfTiK3Fd4tvX8a5CHOE+/zSyVdhex93wza3mvXbYeOWT8LGKUfDxifH
WI8SE2YdmCP4j2Cr/gZq3UFfj70Bn/Y6HjY+iXHTibBxyExiJ9j3OJi3E3r5
lJ7V+0nyhN+MX3HN0H0nnzn53ckfTj5w8j8nf4Vt3meTe5Kce9QQ9/wZNv55
OmJ17mH/SY077L+RmDDiI829+OOBk7/Dxi9/Ed8K5jQ1zhCLcdI5cv4B+1lC
rW3Ya7nbdeDPknOLu5HfF7G35o0Yp3zu5Asn/4aNS8RJO/CJM/7D/y/YHXzH
OXoR/kuwyrlAjidion0u4vege+lBut6auGQXspN6F9j3P+LCfY2uVXPxDats
zfO3YZtv8cklvlX+h8Q+wuePGMfEasgv32Vs4d/DF8D/gO/fTnwvmH84G53D
d+yvvZSn2VJuEF2+q9jiU+G/DxtnyX+F2H7qKN7R2UWcFCYnDA93wq/4z2Gb
4Z/CxkOPwsYt4pOIi0cjpl/H/oG4cKon/zVi1/EdBPMD8mM4zjs/sleyiPFJ
UsTemOzkEbPlv0EP2v8GaxL6IWoc5n3eJP8IPn2T5kjckJK6KSL2jsUpv4Rt
3oV7HLY81UkORjnKVc7jcJyHjoL/he+I8WgK8MpNHbGZfypiHKN9fqUf1U0V
MfsYdaT/Fjas1hPowqnGXXJTob/PvT8Cq5wnTjJE7C3rrWue00Ts3YmbxEO/
05t4R7xSw63PYOd3UiBiXKbYp2B/J1f1xSsFna9QxLhKunyqof1inChbe6dl
/zS8NXFJYfK1ip+epof7xISRX3OhnKIR0//GFgcUc1Kc+s9GbK5eiNisx3hG
+6YlXzH5xS/Cp6NmUfzyfUHeU9ydzrkYNZV/gjPQWXjwK54+YnyTjhrpIvGf
gVrT03NxuEy27klx+Urg/5571ex+zV1mdJKHt5Kb+dV8l4GDSjopFTE+Ee9k
iphkxieMD5z8wmTkjWTEVn5peMpPvQC+ILr4KEsC32h9LmLyHTFhtG8W9pet
HkL0WxZ8Vr5VdrmIcUU2J9kjNk+KP2IfzXt5JxX49rLgH4F7Hl2rOEbYCHXL
oYfZP8g3ZQOrHPFHjohxgPaoGDF+UR/CCBulTnn0CmAqRYxvKtL7T+E4r8nO
wd36uN+K4JO4Dx/xqk6qRezd5XSSK2L8Ih56MWK8It8v8I58lSNxXlLvyktO
/UpglaM3UyVinKOcVNhV0VNip8KnHn6Dj/JQJzfvrzL4FLzJvGC1PkngINn5
IsYN7SM26/q+1NSvHjHeeRo9NXHlKi/2+5RWcVJ+fPnISU1eTu5N59zWSbuI
8VdyzuBF9qkZMX4pRD8dnAzFXwNbPwPFPWnw1wLfAX9NYjFeU1zc8hKr7G1O
3nAyMmJ8Eou/6qRzxDikKPYLxGqD7eqkG+/hZSd1Izb/wovzOqF3Il956cgV
h3ShhvRi2MXxlaBWemp3AdOZGqpVB7sYvWn/jOSJD3pEbHYaROLzLRGn1Kf3
kuzVHb0bMWHqUa8edisnrSP2VkqR04P+0tNPRvqoR50G7Cnca/STBX9D6pSk
luJlwPREl68sdi9ylSdOGuRkcMTeYTr2Tw++DDllyROviDsaO2nipE/EuKE3
PsXETXqXzZw0Z5WdnRq9qdOInKz4yuNvSo7wrzvpGzH+6Bexty27ArGK4LPR
z/Os2cD0SahRCfzAiM39AES65lsz0z9B74fdImLzpm/Jhd4CTCVwuss83K1i
LcE24owbcgbNyVc8dyTOU7JfQX+FWv3pT/1Upe9B7JEHXFbqNwJTBVx2zqAp
/kHcr97P4oi9B/GF+EX8MSRivKJ3IK5pkxDLjz0YTDUwrfG3xtYZ1ACjejOd
zIoYN8keSlw8NDti/LLdyedOdjiZ4+SdiPGRsMMixj1aa6F3ANcRn2LDyeuE
f37E5nyekxER4xphxB3vRmzWa+GLcdRcYsKLw2rj70SsNtgR9DCbPt5ln87g
OtHLPHqQvw41Y/xYJxLnHfk0913Bq/dR+N7AL98C7m0Jd7eJbx8KfnTE+GJR
xDhgYcS4Y0zE+GMs6xhiwoij9C7HR+z9qHZP6tej5hjWetTvwR7qZRz5MQ4a
R60J1JO+lJpLwMV66UEPi7DHEe9FzjInkyP2fidFbIZXOFnJqrlezl4TI8Yj
jdl3AnVUozfrcvQFfH838pqQV5czH0VuT/pYzl69wU6ip9fxr8A/kZh6nhIx
/moGdjL3uIB99Q2rInEeKx+J89RK/KoR407N7jon651MjRi/vBkxfhD3rI4Y
f7Qg3h/fGmq8SWwV+L7gppEn3NqIcY32GYi9Fn0APQwkLt6ZHjEemobdkn3X
gH+LuHCt0d9CZuA74eRkxDhiEN8njhFviHfexrcBv/JifCPfEPxtiAm/Ef8G
+ppGD22Iq67m9lTE5lR4zZLmqB3xmdhDiH/qZDO4TejDqPMBtWajz+Hs+3He
ip1mL83DHifvRYzv9NbEf+KhLRHjFvHJGSdn0edibyW+hXpzqXkGXb6RYLYi
2yJx3tnGXh9GjE/ORew9yj6PLf889j2LfpbYPOpsp+8F4JU/Gp++Sbygmb5I
3QsRmzfxyK6IzbpwO8lbAG4hOYvI2RmJc88Y7F2c/XDO/wL4hfg2cz7j2Gc3
/ajuJeyx1NnNXYxjHY8u3EcR46vF2NIvR4wPPgKrOxTP6D3ojdyNGM8sBbvX
yb6I8cIVJ1cjxiUTyVP8fScHIjbrksn4llHjCrgJ7LcM33Jwwu+PGGdcc3Id
+Thiby/GlYpNop/9rJPo5RqYq+Cvk3vTya2IccAa7Jiu930DWc1+b/ItB9G1
TiW2mprN+U7FDxE/SC/7+Z4DxIWbBuYQchif1unoa+hD/X0SMX66RVy4I06O
Rox3jhBbx7dc5duXgz8Cbj21bkdsfv9w8if2nYhxi2oeixjvaH0bfT04YT4g
9xRx4Y5HjE/uRey9zmDPo9TeSK44UTwkjnzi5PeIceVdMHfQVWsTuJnUf5tV
duqo7SWc/q5Kf67T3y/pe/4XMd7428k/EZtzzftf+LbQ533WLfSsvDPk/oUu
n2ZD738JWOWJhz5z8iBiHHSKszzNXmeosS0Be5b9z2FvpdZ26nzOup289dyp
7uzfiHHSP8iH1PkiYryj3JP8naD+jcLnzscftd6F+TJiXCNO+i9iHCPfLvzy
eaJxjtpB3nn2+hescr5y4o0a/yjnErYP/SK2dB89iIvETV9T5ytsD3UuEPsG
rNb3IvGfK7IfOvkuEp91fd9l7udbYvIH8Cv+HnniG3HMZeLf4nuIX75g1HrY
TX/7wAgr/hCnhKO2v/b6nlzlXWUNoQsnvOxHEeO177Hlv8p3fE8sp/M/duvP
7KX8iJOnovbW9c6PEBfuh4hxjHglKWpcEY2aSP+YuHA/UlP1PmaNRuMYxcVD
P7H+iK69xDXJHDZ51DgmRdTeo+ybxOSXfoNebrIq9jN9HyZHubfw6TvED6mi
NvOa/dvskdLJrxGbd/HLL2Afg/kkAaf8O+COgpX8iu8AZ/yI3JTgH3E+B9jn
t4jxzVP0o7rHqaPYE+LS87lY/qjxl+7mLnknI3FuO5xwrtVd7GnusoyTsryV
tNH43Is/CkaNc8QLwj/jpHDUuKQQNWK8JWwh8KmJ3QMnfKyOasS4SmuaqIn2
jvGO9GedFHFSNGocI64qjC8NNVRL/iJgXogaNxQlT7r8JaLGAcWdpIsal6i+
eKZY1Ob+c3yK/UetYuDTR41r5P+XmGxh09HDX/RXjH1UM6OTTFHji+L0IL/m
WTUzUFt2jMsyMPc+8CWo8zUxH76SUfu5VyBqd6U9hMmILX9B7jbM/ZaOGreU
ihrXZIZ7srBmJiaMH4z6z8x3PGSfILX0doLgS6OXYa/nosYnMW7KGrU3Ll0x
2VnAfQcu1ks5elbvz5MnfIRYeSc5ovaWs0dtboQRtmLU5r0C+DA5imUDq/VH
5q082Cj48uglOQs/WOVk5/xL4k/GfpXAZKenCvQQBZOUgHsxatzzM7OYg2/J
iS8ZOGHEL/LncrLASTcnXfHL9wuzplmv5iQ3PsXEK+KkylHjDPlzs38K6svO
Q7yKW6tGjWeUWwVd/CJMXvZ4ClxKasfyngIvLhLf5KX2bwmclTca/z3rCbzV
xknbqPGX6oub9E1DnNTA1jtu56Q9Ps19jI9k1yTWIWp8UxBbegFy5evk5NWo
cUPHqM2rcoqgd6Sm6oljarHWBNOJ3A7gVT9tAlbyEr4i1OvEN9SgZ8WfBVM/
Gp8t9fUC9etFbY7rgq0dNZ4Rt3R20gX9BezO6KqRHmwd5GV8ytHbKY4vxj0Z
sOuCT8d+emslyMlAPCP7dqFOVzDSS5LTHb0Ediby6iH18QnXI2ozprU0us6j
QdR4IDN42a+B6UH97uDFC42cNHbSkDzhezrpFTUOKUOuajwHpiFn+xLfW4Z4
T/Se5DZij+fIaYSut6850jz1jhrH9AKrXsQ3ml3NdvOo8Uo5sE2cNI0ap/Rx
8nrUOCMbeU3A9ybeBH9j/H3Aq0b2aJybmiXslwNbegt6Ea/0ddKPtSJ7Z6dW
MzAVE3D9+cZK2NIHOhkUtbnPRf2WUeMCncsAfLnYdwB+1XolarzTErsyNXPh
y01PFfnGKuRrT3GFOKM1/oH0oJqtosY3eagR88V4SP1WA5+XmOoMxj8If2v2
qI5/MPequyuLPYS4Zlsz/o6Tt53MjBqXbXQyFNwQdM2/OGmWk9lR46RZ+PQG
xR3Dic2JGscorya577DXHKQjmPbkdAA7jFqdyJmLfyix4cSla6ZHR20u5R9B
L284GRU1XpCvNn7N/Twn86mv2q8SF24kutY6YMVN7yKdwc/FfpW96pCTPxr/
maA99DOvK33UAduFOvPQ54NZGDW+WUDvdaNxXhvFd3b3O4yThU7G8N3y73Hy
tZNvouYfGzXeEccsihrnyNcAv3yL8YsnlkbtjWhdhl6f+mOo040eG1BrHLni
nCVR4xXxy3gnE6I2640S7Ebs+Rr7LkFfTM1x5DcGP9HJ5KjNdGy2ZU9xMgm9
KXhhm9B7b/oXxyx3sgJ8E3C6u9NOzoDpDa4nPS3F7k095a+M2kz3wZa+Kmoc
s5I+mrBPM3psTqwv+BhnKe9N4lPo5x16Gs8Z6CxagBF2atS4Rb61UeOTNYj0
/sSFm+ZkQ9TmfH3U+OAtJzPoYTX41eTHcpUnzllHnvhkIPYgfIPR36JuKzBr
wU2nxjT8A4i1Zn/NhWb9g6hxwKaozbFmW1xyknhbsOKkIey7AdmI77iTE1Hj
rC1Rm//NTu5SdyPfu4pvfZuaM4htYl/1cop+huHfTB8nE+LvgDmNfirhblqQ
u5k+pnNGOp8R+NTj+9y53q74YlvUOEFvQO/xXfxbiZ2LGk+cxTeSemfwvUvd
rfjPgpd/O7VVZz61PsS/I2qccp4/D+rPhfOJL2A9jz4a/E7W0eReiBofnMen
uLjiUtTmSHO9CNxFJ7uj9q7FHbvA7gSzMAF3idyxYHYhu/GN4ru2k3sR/Hnq
LGAfcaLm6SP6uYR/N7H3iEufgC7fUnIuoy/B1txfi9pMz+ecz4G7EjWu0Loc
fX/U+GAfuVfJn4hPsYNRe0MHovYuDmBfpc4V8HsT6iwnLvz75HwctXd+PWpv
XfYN7FX0vB/8ZGQSvmvgVpK7inzN8y0nn6Cvxb6JvoY9bqLrWw5FbR60TkNf
DW4N53mZ85kG7jDnvpd7mMoZHASjuObpCKvstxJ8t+jnJr3ejhpXKXYU7F7O
cQLf8gkYzecr1BJ2RjTOlbKPOfkzajOveRdviIPuOPnNyZOocZDsu8TFR+Ka
48jb1JnBKvupJI/nU3LEL787+QP9D/ZSXHwS46N7UZv1zcTukf8pmJPUUY3/
0bN6v0+e8GeI/eXk86jN0IOo8ccWsP9E7V3/Df40OYp9BlbrNvS/wJ4F/xf6
H+x/Cuxn7PVFNM4lH7Lfv2Ae0NPf9HAWzLkE3H9Rm/UdYD9HvsB3mztaT+6/
4KNJ9q4jSfYG/W4NOPkqavzyZdS4RDzkSTKekP8r/PJ5k6z3L4n9B/48OP0O
pjzhfEnGOdpH/OHDJ11+9fARcXGQfnd7jxp7qHORWsI/JC7cXvSHyLf4NN+a
6e+pr++7gi3/d/iC+JW3j1z5xCtX8H0LPoQ/yLd/wffvI76fs7nAeWivR/Qi
brlKjWusYUT3IN45AP4H8GH8j4i9z53p7uT/MWrcIHzmJPv+TEnGJQeJJzk7
WZJxwg3sm8R+iho2hfOlTLL38tjJL1GbeeE/5r3cYFW+8g6TK/5InmQ1pN/C
/oS6t6l1hNqKCaOeDtPDz9gxTtX+x8jTrKZ2saeTTNeq+UuVZNyhuVfv4p3b
+O/gEy+Jd36l3q/Yim8AfxdbeY/p82fwv5CjfVLDU6npQ/oz9KKeTlD7N/xp
kmzOJffxaabTJtmMpsH+jLP8mb0fEBPuWbDS9b6eS7I3pTeXzunpk2z9kreY
gRlOjy89dlbylK+Z+grsI95oVvZSLdXJmGSz9TVv/yHvS5IlyXzKz0i9LPQn
/ze8wYfowmQiLpx60J+h9PvJIvZ+nl5yuTV3kp27ziOH03Mm2fvOlmRvVrrw
2XiH8mVPMvkR3AFwB4nlAPsLbzAXewrziL1yJsVjj7HVy6/kqcbPvFf58vC+
pAuXh7PTfeks8xKXXz8bZedz8n9zNSk7
          "]]],
        Lighting->Automatic]}, {}, {}, {}, {}}, {{}, 
      {RGBColor[0, 0, 1], Thickness[Large], 
       Line3DBox[{1377, 1428, 1479, 1530, 1581, 1632, 1683, 1734, 1785, 1836, 
        1887, 1938, 1989, 2040, 2091, 2142, 2193, 2244, 2295, 2346, 2397, 
        2448, 2499, 2550, 2601}], 
       Line3DBox[{1377, 1326, 1275, 1224, 1173, 1122, 1071, 1020, 969, 918, 
        867, 816, 765, 714, 663, 612, 561, 510, 459, 408, 357, 306, 255, 204, 
        153, 102, 51}]}, 
      {RGBColor[0, 0, 1], Thickness[Large], 
       Line3DBox[{1, 52, 103, 154, 205, 256, 307, 358, 409, 460, 511, 562, 
        613, 664, 715, 766, 817, 868, 919, 970, 1021, 1072, 1123, 1174, 1225, 
        1276, 1327, 1378, 1429, 1480, 1531, 1582, 1633, 1684, 1735, 1786, 
        1837, 1888, 1939, 1990, 2041, 2092, 2143, 2194, 2245, 2296, 2347, 
        2398, 2449, 2500, 2551}]}, {}, 
      {GrayLevel[1], Thickness[Tiny], 
       Line3DBox[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 
        18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 
        35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 49, 50, 
        51}]}, {}, {}}},
    VertexNormals->CompressedData["
1:eJwU2nk0lG8bB3CVLEnJFtmSEim7kOqSJSFlCaVCyRrJkkqKkIpSKKKfIlGk
jezLZRn7vu/MDGOfGSEplfd5/5pz7vOcZ87ccz2f+/udM5IXPc0d17KwsMhu
YGFZR7xeZlu3Pjl6FjE0lWJYmokqpXsyveIGIfKJjdCpO7OoB3ZG/o15KL1m
RbcqZBD2VEnpJbLPYsb7kLffK+rQveOZ/qvNg+B9YUrltd4MLvLXkzbYdeDB
AGflOvMB4JpstJw5Oo3MafEMDd0+XP/HIX37hX74qa2ydlhyCgNYDa3JN4Yx
NfZF3h/TPlAeyd7nNDGBuseNP7HcoeCrH2e4a9R7YWMF57JU2jimb/svxM1t
FBOC1R5wyPSA4z+B520uNNz0ifWDAScNb3j9GmUodkNI/qJD2P4xzEvNMXzo
MI4sgp9yqLZdcFK33/gc3yieZTtHXbo7ge3BWixVxZ0wWx8vvGMNFXv4OjTU
3CdRZK1dZ7JlJyS8Vt82vUpGbq6RRwIyU9gRFBoxv78Tkm2oL6w3kfGyutar
nvwpVB78emDRpxNeS5AyNloM4+f2E3s6xabxXZazzGm5LtAXl7tv+WIQExtF
+K1OTmPAic/PLaO7obN3+6dTPf3IcSe686/aNOoJzCp1bOyDV+ZBuTjYi7z9
hmLWT6Zw/SE9u6fOQ2DZyRdazdmNCb+GzAVCJ9A4IGzQK4sKsRrDtwTmWvDs
r7cs8xNknK7y/Gq4PAU2J19Mqn14jvHJaRltb1/CKZOzM/tWmHB31mIp+0o9
vN6159Kbx6MwRZvsAt9JyLgFT3OPtIN8frTH1ONpSJXTSen4OgwT9dOyTJ0O
aGIV/3z+wyx8KVl12jXVCYXfJSePqnWAg4/orE0wHQz7lf0/arWA67xMbmhP
O9iOcJUGMunA0St3uXNdHZCCnNVe2LcDqU372IIiA+S77R9rKlbBU272gPHR
NtjAbnHz/DkGKNKMwwP6KqDNf53PPdc2SEkXe2fqz4BfU9vJETHlcK1aVvv+
j1bQilN7PPeYAVPZa3mE1cthTGhnSkd4KxzSKwntj2XAb2Euq4Pd5XBx4Chj
475WwOepps+eMKDxgXlKTW8lHKtzkEipaQE/9znrdQ4M6Hv1+/q9oFpwDHTt
Co9ogXuB1TrFyXTIHzPoWzZpB7PXw0lFn5rgZPDLO+8Vx6FnpLXHsZMGpXoc
MTt6vuDJ6x9ynOaGsNHmgvJx1VkwYxFLMd9Ui5YSS0b9g3Scq7lxnxLfAWoX
Gx+GedbhjS/xzkqDDPSYNTx67Ew1sAYFn9K/VYf3eYptJIWYOCVpQSs0KIMh
p8JNCbp1yMaydO6OAhNrB4wiI/cXQbTdo6bOf7XoIfpqyU2TiflW77umjArg
X7AjJaCqFh8mxy+8J9b/rj7y1hYshJ35GloPcmvR7GiNL/ceJio4946LxJaC
z4Yr+4wO1eFo3d4rAmQG1ooNeckfrAYh85JI06vNmBklxnrTeRpjDfs81juR
QcPq1ralphTwvKllqHexD2ZzZM55nKHDiUsKAp8dKwE2JpYen2ZAfMbg4cqy
emiRjhbSuEQCatMZ39bzTCisMU7KFi6F6FehJauPSJAlcI1d05cJLutdAh78
zoWR6V9fOGJJoPLu4u6wm0xQoWj9ezP/DRr47HiH/1bCLL/Olsk7THj0ePDr
jGYO/Hs6YZXydBa31J3qXleciacaihqvvB4E69WF4zYes1h8qE8hPLAY1wer
vYwLHoS3OiwNyZMzuMlnb2jfrwY0Zayz8Vg3CM9DZumy22awZB/fpzf2nXhB
35LfVnsAFG4IKIvyT+O2ajWp9l39WGRQ0PPLpB+OOZTrlE9Noh3XfGvpgRHk
n5JsfKrTBz46B2P8MydQVvipEkcLBV0Swlg2q/TC3+IpPUm3cSQJh67pyBzF
FveU7ReVekC5+VZX0l4a5mdY3/h2mIYhfA82GR3vBh3tNw0Wv0fx9cE7rxIe
j6OwhP5n6add4Bp2W/JjNxVtFmNyWN9M4APXfR2OHF2w7c6Cz3AF4ebV7fn8
IZPoJEpe9C3vhKWbzveNS8m4UFzzvVVtCssSP37xbegE5nn2DcaPR3Dh1pZv
csVTGPXFk//a4S6gej2y6fo0hK53D1C4+Kax+3ldlKBON3QVzCFf6wAuFy+p
nd83jQkVWMkr1gu/Hj6pO9DYh13LxYfKaFP4Nd3awe70ABha1T89oduDD4Lq
z3g0TWLCVPJf7nAy5L7ZeJ/1Tzv6flDAVxdp2JfjVRRPPEdZmXIqv/+V46ZB
j27Z5U6cf0E3TabRIcJA+EBnIILZloKUa9adIMahce+eAANOzhpueRvfBoIG
j+8ZmE3Apb+mo5q8Y1AziGfTRzrg4diYrvadGfjgl3cthr0fBrcuPNJi74Rr
bJmD4d9nYbVd4mpzRDtUGf23deBNB3zX4vybmkAHEbUnhTavG4FF7ZeEkWAH
7Es54avziw61WdfPvr1TAyKcY4eCA9vh7qTO7Tk1BryM5JaWPEEC25K2tMXJ
NljM5Q4UtWeAzqU7p40vVYCLhutWZ6s2aGb8Fd57hwHWjdHJf33KYaJR+FVX
bSuUfAsY0Y9mwOj1lo4pt3K4oXC8LQhaIWnVd4fkSwZE00lkCZ8K+M574qHB
lRZI+BiVvyGKAW90jBw6d1bBomgBaZ9BM+ya/6nic4oBoszyeKPzDaBlWfCV
w7kRDrFLvEzio4OkZVdcWEo3KKeOPuU3LYa5mlDpeFIvnJ9sqNhlTIdy/STB
3X+r8dtpu9BDOydx3TRf/qzKGMi+5cz/tFSPl1/OHtbSZqD/AI+8wWALUF6c
DDd7V49FVe1JOTQGzt/tCr+5UgmLjoI8Hrz1aPD4+hYPwrGbaW/Tf0WWgva6
mpuF1+pwcqbcL4VwjDuZNX/flUI4Z01pDR2oxQuaxgObtJiYId4cdfdUAQjx
7OjVPlqLVacbJ3MOMhEu5ib/x1YEP0N/f/+eU4O8i79SP8gx8WV/1vHBxDIo
36MTryZRg6UDebORFQzsn8i1Z76rB3JoaNx+3Qqs4DkgXRpKxe1uRo19X6fA
S4vuJMZOAovbi7cv9E9C5tH3q/FhozBJvZvdUFkFvRXimwy5mTBeYHq5c7kK
EhcS9287WQXrJM/cLyUcU7cJvsq8VgQLH8ri5oZIsMm9cf6sDxNO5J6wNxDP
hbtrmB+3+5LA/P1piyR/JsSdSXrqzp0Dby/9R7+UWQlxz5/VSt5lQqbsqwTd
2BwYeLO3suTBLAp/ailJz89EMddXkbOlgxDEfqtJ9dIsVsn1342+UYwpflPb
Lr0bhJI5XurUMJG7jnjnNc41oLxt7Rn9vYMgeu+z2tvNM5j69sr80OlOlBaw
vd7tOQAVIRM/PnBMo/4ll+KT2/rRZbNP3e2wfgjrfEmzH5pErj5lBU65EfwU
4Ct9KawPvJODdORfE3msNvv5MImCfStSlIuhvaDvFE6ePDuOhTZtLFJJo+gg
c7PndnQPZDzQNrosRsNbSjtoqgo0rN+YgfVIzJve1d0LU6Po3uL0st9/HJN5
BafPCneD/b5GhVoSFblvJ/EZR0xgZlDv/f4PXRBm/qWz7xMFY7g8/Pc4T2Ly
9Mt91fe6wEBT30/8HRkTs97Ev+KdwoalXvbiwi54JWwevHpqBN18bdUYj6eQ
RcvvxZBLN1zcZ/Sz0XEIFzL5hELap3BtY3DiQkUPuFhdpqm7DCA1rd6Rt2EK
Nyd4v8nf1Q/7+gIWJ6T6cPTEZetsrSlk7/3m/u7YMCQEdEaq/O5Co/xBS83L
E5gwa9gg1E2FNduFdot9bUGj/mfccvUUXPvocsbpS1PAGOaTF01NRopTeojP
vSysjXWXfUdjQniF24l6q3rwKOus7kYyPOeQpyRcmwYX12TftF0dwPu15k28
xRRc3pL42H4TBaqCtyQPGneCDS33e8uWWfBbTnVV5OuBhzc2yovv7QSWoJk3
V6TpYCd9iC2How0uUlWHS792wNnz2fFbvtLBN12kP3ypHlw6jviPiXaASNfc
3sx1DNit95xU+KQa8jJmZ7yD2+Heka8jFQcY0MLcWszZUgmF5SO/WabbwN5k
/6buCwxgTZxIPadcAc+Ot+w/TDhWYBd/LOc2A4ryFcWf3S0H8atujBc1rTAk
a2UTR+SrwNabk/qF5TClKXy85mAr6EneluZ8zoB3/7mJOYlUQs1/Lb03LraA
R7hI2b4QBhw7K9Df7F4N6ToHFs7vagZzsW/P2eUYEFmhnfBPoxnYFbwc9R43
wI4ucfU5jlmwPaNx9Ml/AzDMt0XF5b8kGOAIzfv2JA8Kcunq471MkFq700qI
cCbU6NALlhMzGPw5cpLWNwyTBQvfjEUaMHFqzOTTDQY69bAFPpNtBN4dTP/Z
j/W4Z0Z985/vDByWXBfwKL8C5h3aezX46zHKdG20mSgTQ/9T2tIeVgJSVoKu
8n51GLXrYPRHRSaaMXxFfMQKwV8+1duVcIw/ny3Q7gATDbK8ajG8AJ7ncUKe
fi0ar/c1yiHy2E39YxMCo0WQc4jjp/23Gvy9R/BktSQTb3CcP7UVy0FngFd+
5+YabJcRKFcLZmCecNcmWGkGnsZ0ee2SAjTW6aM9Pd6BWbm8VeLWDFib7Nm1
/WIV1M03eYXZzQJPUWbWfy8GQHLzLbUswrEKw8SLYruYYGm7ahtbVglBGV94
ZE5Uwc0LezOFLzLh+z/PYrpyIYy+MOV8QzimGFukbk3kMecW9TDXqhy4kj5O
uUY4duJTisxGwrGQg85HQDcHeCR+/vc1thL0f+3UCwtigpFWj7epaC5YjTg8
avUnvKpokTL9nInFIT3GIkuDQLI4RuaynEVjetpk+uVi9NT1TVgaHYRLDE9R
r5YZlDLNWOagNmDVnR1NDe6DcG5ton3J6jSu3fAolN+kE0+kwfOR3AH4pnjw
89HlKdzfppHWz9mP32OC6m5198Oln1eGfRonUWLj6vsUgRHk1VfKzaH0QeVV
/1MfH0/gJKfXtkd5FAzWPp12hd4LZlVHIwoNx9HRnX9m+ckoqtzXlhnl6oUO
YamdthtouK3+m16fCA1HeKO7PxzvgaWtD0K+do3imLibYR7RK9f396U2lHQD
vSKxvOoTFZcuvDK+5DmB7zdIMEI8umFz0RoBlVgKCpl5yHTrTeIQperPins3
1IrWnjwdTsaBY42sP8cn8aERldOssxvakm/M/OYewV6Bwk9vLKZwu7k174u6
Hlj7ripJn30IM1wPma4NnMLT46GKgZF94BxxQPXWYD8OM1hYW45O4dH8g5ei
Ewfh1szquJ5qL254faXf3XASz51SWrd9iQxF2qmCkus6kVKn9GzoOA0vftYd
+PuJBhlf+uznpavxhxh7oVBqL1odPvBQei2R5795eNQJfYOdWZsOnVarg+/P
a9yr9Yl5yeoRvJXdCppZOyy1ttNgkEuiovThODzV9uIt3NYJj+J75t5FTcPu
VybbVvyGQEz7BrtpbCe4P+Ncsr1O9EcBC/MqIpdGvc/ZXWLQCRsfblvLcYIO
JjvEbtvEt0Dxz8qbASUdQOO0yiqsoEN6TjhGxNRBR9lvmvqODsh0Oxq3cSMD
1E0O9bTWVEHYVu9vVaHtYJLiPBB+mAGXU7rW/3apBIfv54M+Eo5Fee3+NHqR
AemS2WnX+SrgXclMN8myDYxpE5vfBjDAX3aaTzC5HF5P+ywvV7XCpQful8Qe
Ef30qfMZOYkK6HERkbPVbIV3zqax3kTf1DwQuLCZVgkqx+7M7bFogbIz3+qO
ezHAyea6t/GvGiDFl3sJLjbBwImsByZE/32qdYv/6kIrnHPJu8nXXwd3DRXI
B39PgUcT/1nnBxSIsx/b0SWbiU0CaaPCs3XoGSOW/tyQCacvcHXrv67H1dr6
XWHNs7jc/VtAOKAXlGq3qQaoNOD7M4FcjFcMdFZ4Gi1vVQenbUWusWTXo9jd
Qq7gFQZu7rs1PvSxHDQ8RGPTBeoxulHitIcEE9+liIsxM4sh/VwmSxDh2DjN
KttaiYkPz39rV5kqAJBz+apKOLYa+VbUgvCK0rocuHmoAI6+2Mu1jnDsb7nh
0QU1JrYJxhyooxfDt2z7IpGsGnTZktNTwM9E/s+MduUdlTBNSXppOFuNj1RM
fPfwMnB/MvfRirftIJWrceeYQSJ2jZ6Qjlv5jDudmRaps0zwoZb92z5ZBQfB
tukWiQ7D53rTL1d3Avm40NK/iipozlk0GlFjwm6m6tYBtgroM4njtDepgum9
Cr8iHZmwzyZyy5x0ASQb6h+7Qjg2GPNbleMaE1L0RiVo93LAqtZ4wyzh2Hfd
m/eUiV4pe+XlbZ+oHFiWrfG8GVgJF77pHYkPJM4P66pYr7JcuLbJaGuw0yw6
SeWTU15n4pKYZuRn/SG4fjLb5jbMokJ76IjP6WJUNdkeLqg5BBqWzwfaCmaQ
bMJ4v6epAcku4519VYOw+tT78obpafxyX+/T0sFOzFbrSr8qSOS0bJuT/tQp
TDhcTmZZ7MN7fmfOC8IAHCWV+ATmTuLfcK/zi7+Gcf3P2/0Uy374taHA2vv6
BG79vm9nZhoFvc+opvV59sHDwD2ra1XGcafiDGfHrVEs81OTTnjdCwKjDlod
82NYSmao/l5HQ5e6J8q+P4i+qSzq3VQ8iuxdH6wsDcbxbGPYtvdBPZD1gr23
MIaKwk7fNWRMJpDSsvHVPbMeyNyXs7/4OgVvhweuv7aN8NXI9szrgB5gzHlW
WDuR0aBUKu/il0m8OC7tMCvRC1t6lMWMs4fxYfVY7AHOKeTq/dLA4t4H5WbU
63Xhgzi5dXMz95Yp1KbM7rtLeN7i4j/9V6Qf97Db74h4Oom2aWwsc8kj8EPg
18bNXd1YaPJHZp42jlf9DpZR1UfBfqr3gtJyK/7r83e9t46KyjZJtgMbp2AH
d3PAzPksvDlmlm6VXom70m/yuz0kchfHB1ser2rob9Z8LGIwADlD8T92Oc1C
Vv+hW+/H2oEuVj7A0T0BslIdbxJ2jYI66/SX9vxOOE0yFauznYFS7kXBamof
rN6X+HOZ6M09ZQmP23EWnp10+mw22Q4XlNY4kM91QiDpzWFzdzroTWkpNj9p
AmuTnSW91R2AH6P/1LXSgeOo04N+11ro5Wv+ECLdAf5533bU8jKgepuZ/VPJ
KuCaXfj3JKwdBMnjou5HGPBZ8sWabOFKKOmXsF0lHNul4idzwoEBV98otP4j
5r9FQD1q6VQbbJoxTWD6Ez1UcuDWro5y0H8SakyrbIVY93UKufcZ4OPydtfE
ywpQE78iIqjWCh7FkVo/idzlqh2Ru7ubBL/93RvmD7fAJft/Tc1nGHA+/7yM
/FAd+Acz2v3eN4HbM+6g9md0iMyPKVB36IDeXb7XXtpVw1cbkuLOUhoI+r/Y
HNo0Dt3uaTlMpTKUbo6lv/47jDdWadv3fZsBi4ojl3+oNiCf8cDvX8/ouKTx
+uIx3U5o8C/yOqbXgP5bmntZC4leWan59ql4DZwt6v+xnFuP1rUPt7OsY+LY
6G3fI61loGDNrdoqWI/Z0h0+o0Re4shT9Hu5UgRKHAaFXwnHvkScefuOcExb
c1bSsrUAym6epY7216LH7iM6ZHUmdl9XW3/YpBAaVt9c3KpXi6F4teUwcX3e
t47Kr/KlYL9R3THrUw3ylEr48hPvqyP8Wip6kAQ6p/8198ZVY4xjiIm7Kh3J
qcOy2i96oPSgst30ynvYY5j6eXqJ6Pl2HEfzXzIh68yBveNbq2HknfrulUsM
eN4X8u7Z11a4ZRatLEk4dv5S/UthHSZkbLPeGPGujOi5fv7Fx6ugaDj/sqkL
E3wbm/SFDPOhS00w04JwbH6OZHSNcOxBw/c2Y9sccPmh6xV2jQQ2MVY2XDeY
kAqHbvX9yoGY6hw3e6dKmEhWeWd0hwmrtfJTn8Py4MqfhuXjxrP4ymmDlPTD
TCz7b1nr86chaPix0fP3jll8x/lx2PlwMWroi3ENvxsCV4WVKP/EGXQYNQ16
87UBbVzJgYkaQzC/YK39o2kam5NUQvllOjEgqLWw78kgvKsosMmonkIRGXl2
6d4+tL9Mf9pcPgCNlhvvDCdMYpoi1WxvzzA+iD/54cNYP7whK+g3np1Ab2rc
iYIoCq5a9aSXcPfDzN9Tvixbx3Eq/001m8Mo8unKOcqb9sFAksaJua4xPOHP
Ols0Poa8sq73DEqIHurP99rg1SgebOY1j9k5jsHvlbrHHXvhJkngnYc3FSfU
GR5cUhMYsiaja+35Xvisf9Cr34yCPEeXXZpoE0hb0fyUUNQLiqr84t0aZBx9
3v3e8/Iknrxbs3L8XR+wlcta1h0aRqZ7vWXP+0kM1vzcEGc7AF8eybQ/Hh1A
rcEhTvPbk9iTtiKMZsPA4wASM1x9uBgsMFESOYFqT3mqz3+gQIpPq7RoVSeq
DTh8rmoeQ2+Pdn/jFRos/psSFK6sxbSR141rCP8EDgoJZT+eBdYXchYe0mlw
cSLkDdm3iJjXKwEcdUzw6HnpvmDZAuK5qSpIoULa9SdX772ahDjZvJPvoRMG
pr6zXAqegpuHkuZCfMmQvM6mQ1+qCyZjy4ZokzOwNuTORRMhwvMLgSV+853Q
zrp4mu8H0RdEj0qtuLRBr0XiemuPTlh6dJWbFkKHHzJfpueGiN7lT1s539wB
dnk/dvAM0oFLy2dh7dUaKOzytF6S7QBN2U0fZYQYcMZSVK/vBQlOfnt7knK/
HY57unsE6RI56s++qAcjFfDZLqdsmXBsojFwXohwbG6vmWn2xgrwOjHM2mjR
Bk6dvrYPbxA5LY6iUSdUARuFK+8YlLdCYrFcg0owA8wX62QDVCqhSWltUKYC
kdOGBPPZiesj7CcaU5eqQGcjqTZGqgU6PPt9VIg+a3/j6qijSiP4WaddvLa3
CURCuq0/Ebn2wWOrucyibnA8P3qlZ1sZjMqRFiuqB6FO+V2f9vFZKP50U1FO
vBr/ykr3TF8jcr4A52i26Djk7U7qYn3QgGXOL/cmsTFw+4rHBzXCX/6wmGkX
0wZsUIm+M9LEwKO5Y2l8p6uAtuI4I1ZYjxSlwf2LHEyMvPFh4MHWMpC0LlzJ
31qPuzhanjRJ/b8nMgduXykCms+pQRLhmMypLfxJhEuWu17cM28vgIfpl9l9
CMeacnYe/UXkrp1dlUU9Q4Wg47DqTNGpRZrdUSULOeI+P48fcPqCwPKgQcQy
vQbdbxdmuU8z8EWRz5X4TTWwo9O050VhFZYe3290V2kGDS8635CdG4G81XvP
xw6WwM07kqcfjPfB9PGjefc56NC/dXeS2J5quEta2pRQwIDxgy8zc/ga4URF
SYV+eRXI0z5dMDBmgn1qF71BEOHLxguvNQjHvFYzv9x1Y8KPhfbzxdF5kPdQ
TteMcMx6fbrRG8KxgvjArlKTHLDR2Zpo6EcCi8w5yQg/JoztE/FYvpMLacVf
AxeMKsH8Mlk9NIAJ+aJftA1888HjzF+vmzKz2NkntbrrciZKRNha+ykPwxH6
cnLZvxnUWTsRUi9ajJO9SvyoNAwFJ0Mup92cwbmrWQafIhtwWHUk43X1ENyu
uTT4LWMas0cl2Hq5iTy29LC8fiex/gZPsr+dwhOcR3P8c/qwVUic97H9ICS3
J5Lybkxi1vF957Uyh9HXzr332FMiR2yMdO7QnMCytPs8629Q0OeC8vvcun5I
Kalwy1mkoaTRUc4cvVF81uMrSdreD8uc3s9is8aQ5b+9n/5WjGHU3DeTde/7
IJMj9nDTjVEUEfdV/f6Lhjf3zV9y9e6DwPLKQ+qGVLTlGZleZoyjT5PJwTOx
fXD3z9E86x0UPGDzeXdzygSq9w4HRyn3Q7v9kSLFvyOYtZPNXpNvEhOvZyiU
+A1AvIlw5vSbIXT1eMnaKjuJliJF/mXZQ5DeVOTd87cf167dlmKaNYF7uz5w
Hyslg5x45yOduz2o2dhzykloHK+Vc2uLfh+FtoIHTZtT2tBhn+AelyQK7tf7
aFqoNgVHxwXe7DHIx3y2H4HVS8R5S3kdv+EQEyC+gSIlVAl7t+hYkyS64efN
mHLlVDp8CGi/QwlvB8l00u1nOuNw5MLBL5acNCiRONhSL9oFuWfU78vGTMOZ
Iyyq2YWDULjxPbPMowt6PX+4hxnOgmTHnlELaieEB4pLj27uArGIR3eVxOhw
IF9Qqla+FWwc5ias/Tvh1DWy5p1YOny9239z2bsexm55W3l2doDzmpDSHTQi
p41yDNa/qoaZHn2rrL1E3+yfa70kygCW2PW7AvaQ4Ho7/QbpQTusMOc/9ekx
4PqFhkqjggpifjVXXxCOKQ/zu+kQvbIx7AJH1s4KMJhMNzpg3gbkn2w8564x
4Mg60TB/nwpo+/iHe01pK6Rtje+1vsUAX3ZNv86pSoinhcaWy7TCVXeDym4X
BojEK0qomNWAbtBOOP+3GeyZbx44bGJA0Ys+v8eEa+U7rbyjTjbC6L34Bae1
s9AZVGkyc28AbmxmYzNXyADr+fc666VJIMObY836hAmTRVkRGmfrUG9t/8KA
4zQObRkM/jBHhsC+xsgzhQ341/8Rq4cJA79qm2f+u9gMvNR1bzzPNOCUEsdC
2yADg/5bYxkxXgm8f6J6k4rr0UOmwTGXm+h9u+NE9q+UQrNAeZe7UD2GW205
f3gXE68HGJSdXFsEh2uGogoIx8wdXtRoE47ZfEuq288sAMuv+m6DfbV4ZV+U
VIQKE9UTVOtORBeB6prUXL0jtbjl1A7DZsLDK+ekRaPKyuC/dX/lnJJqcIPn
UbWb1Qy8oci2o2ymDshyeteNqipx8nnLZSurcdyYsdF7yG4cwk3eyK+SK2B3
tYtTigkNsu7fZddymQDVGhWXO0rVkHu7X6l4hgFcJfRDb21rwbv67cTtMsLp
z1Ibzc2ZMBScERehXwI5UqEvWo2rIMdWMeqgOxOmjLzIbf9y4damy9VOhGMX
xJkVTwnHKvdcv0q1yAHD0o2xWtdJ8Gnntt5kXyaMzLsHaOzMA+W4SerrvZXA
JUfZuNufCaKq39vYnhKerzkJ/H9nUKhY7kSeXibOqMt0FbcPg9zJ94stbTPo
r/L+Z8p8Ebovdqc97B2G2/FxQhYmMzgvKZt3wqEBSUko1OA1DJ9o4746gdNI
Mt2xGkDvQHPlONNzPUNw3L60PfjmFOqe+PplLrwPS9Mv7v0oNgQ9KQnlcycm
MSM04CleH0bFSsufnmeJc09KXMCGZwK1D607kHmaghHU2cIfaQOQyad9urue
hiiiLVQoMYoPv6vXKgkMwDRr9Gfj+2P473B5tE7cGEpZzlEvFPYDY4pdI95o
FOu6LB09qmg4WnPtgXxmPwgn/ZLsEaBiQG6ewLZP49jJgp+c1w/Agy+z1aLj
ZPS+H2mxz3QCg1ZoVQazA3Cyt35m0nEEpepe+nxKmsA7yio/UhKHgGs0jdzX
Pojnldx+SwROYP6/H+myR8jgpWUYU1/Yh0vPA36+eTaOoUO/trd9oALzM1te
kkYXOqg4rpWkj+LiKauP3z+OQxIes/L7Q5yzD/dIGbX2YSWfKJcBkbtMcOyj
m/xzANascc7tH+CGiUtwyTwT1KI3FOr6NoFikt4eoUEyFMmXnimRnwZphuGg
9OlOyKn5SrthNwmbaT2X07ZQ4YfCtJLn5y5Y6vjU88tgBg5m717SvNEHa1Nf
mSWkdIG9tyS/3ZNZEHxkaSgv0gFOTXsmQqW7YIPl6E/2g3Qw4djJ5mPZDJon
O8wKQjth5KS8jhnhpghHpI21Th3w6r79fqqvAxR3s367MksHwSMDFklzVeB2
2J+vTb4DjI88a3srwYCMrnXsnJ2VMGCee0n7YTt4Ga7ZE6JP5LHMzVf3p1WA
5Q79yMGpNggs5iqotGeARrnUgu/JCngo8kFE2ZTIg3yefw29GFBLMRbRpFVA
so6J1GRBK4S+jOdu8maAc3rsOXYSCUaov0RqJVqhf2gNbb8lA0oMh6PMFmth
E845UKua4a2LboJZCx02OVm8WHetDcJ15MfTk+vhlNLy93D+adi/RUvjxAkK
SIlfiSM5p+DLN8XvXR0r8IhkcPyaVCb82rfwkzRTj3fdfo5nHp/FzWK1qqMf
+kE5oXOaY6ABS9l2WXkFMDCpT2SxUqYBnjY98Dezb8DTumm0k5MMtP8u8PFd
bgXs/5Wd8La0HsX93z66t4WJu6t6SwpWSiDxxnGJecKxwzmvlXSlmUiLvLwl
41shtC0OzUQSjmGxaGyYIhOPW5H/+293IRxT1mMRIhw7mZRYdYtYv3vVd5OK
ZzGsFdqgKQC1yO9/y377NiZu1+uQVOwvh8tuuwSdn9bgkec2sr8jGRhQx/On
rb4JIinWFulcZfhLJoN6324Qc2K86pucZuFV4R6D3RuqwJ28smJePA2nKpYP
+NaQQbXUJvK+ajU4cl08+puLCd4f2gaX31aB3rvsHS1YBQYcCt9brJkwHBYa
HVpVBJoxXlZ3CccuxWTXx3gw4dAuLrWHD3PBTyzs+TPCsaKUV6LahGOd1J6p
3qs5EL3V8+ilGyQ4lHnSRdObCWdj4v5KMPIgLlTdPm0DcQ5EG+SxX2dCyaZT
doNUYn/kM7dSa2awTddofxp/Jv77L0YwMWoETI9/iBlKmEHZysqRrNIi/Du/
5Zn3qxGgm83/Vd5K5M5v6YWa8g3IJ9qr53twBPjvyVQbGU2jrKoOK1t1B+4J
GTsonDFMPNf5Kag/hSb7L/Xtse7D7zxBqpx/hmC841eCiOgk9tXv/Y+hPows
J2f6XQyH4PC+B7k9Q+NIywPp+8oUItewLFqlD0JaEJfKlzgakszvy8fNU3Gp
+dYjMeVBsH16RVjYfAyz/xz59vTCGJEntWWkfg+A4ZPCHIMto9invMPYPJSG
J1MleCO2DUJ3ZUyxUhcFH7poToacG8eRddm7hrMH4aHVnfHqF2ScMBe26Rwb
xxi3XQKbloYguOq1htSrYWxWzahz55zAY4lqhbe2kqHsQOuxazkDyN2oMDxF
eKUm2smaPE+BRA+5OZjuQZ9lZR/fX4Svj/vaHrPQIEDmgOya9jbEraZJwl/J
yPNkdvxR8xT8HXyywpJaiKnFHvecp+tQdBun17gME3bqjp1fHCqDl/Ul+XyP
2mH3jjW364nnsj6xdUVWsx3I/y4crSkfA/JwdMS62HG44qq8tvh2F+xbbr9m
mDcFBdK/q829R8A4XIczlL8bLlc7V8SQZoDv+YGlAFo3hLM+dnjVQPTK+7In
jlTOgkXqk/sn37cBVffNF3WNLrgVUdMucYoOEg4hnjUpjbDFh3me9zHRN7Xj
+dS/0iGyhBT5UKcWHsecp+kOdYBVlbGU3jwdFGwzWlQuVMHFtG5+R8UO2H+6
c379DgZ81nYVy4yphFzdc09OE475+8qdDiYcWzL0fDuTSriUfRGLJ9sgmm5z
7qktAxz8RgT7HhPrGs8evTJpg4ffBpP2uDPgSt4RofdXK8FbyjKz4lsrNKWw
nRYjcpdd5VG+0toq0Ipt4J/iawURs4KvdloMKDurq75vsR70+mw3qno1w6Gw
1ytsV+nQFrfAf26hA2RvvfJuPlgD+WZRZXF7xmFxoCJvo9U4cEWIG0TEl6Cg
4bpk+ucBfJjMU1/23yyIfWlg7sluQO1LblVhunQMWLCtE6F0QaWFZILH9wa0
SOHu1Uhk4DZeNgfRtFq4ae/lmuHYgAyy2bDRdwYOuu7Trigshw1DTft0yuqR
pFuz/wk/E5lZSz/jZEvAqSZiv4lwPeamXhKlEY7x9OctUEIKYb8eX6MO4djh
9WLylxWYODws8yU3oBDsjo7c2NZbiw+UfK6/28vEqa0X44P9S0BlrG2A62At
bnse63KVyHvDaS+cvikTOV5Z484arxr8HP6nzVqZgVph1pIv3rZBYkv66IH7
X/DpXbLYealqZOc4s0nJhwm7VPSS2zmrQeQfv/qxzXQYmHdOCPTohXSFLQ7f
1Krh3ozi39+STGh02lUY/LQSeGxP/9UkHJtq6fHZdY4Jxoaai3z3C+Fxy8Td
Y4Rj5we3zT67woTwtpVoDsVccBccLRogHBtq3fn0I5G7HiZ9vKqXmgNbt8av
NN0kQZdljaGKJxPitTqLMqn5IH+q4TTHWAXUqo+JTxK+5cwpsCbfKIbV7Oer
J+7PoL1fyy2nvg/4xjlEqEmDDDoNfuI6p2cwM337ok1gEb5e7JrbqEsGIbPm
uoSuadTQ9xetpdejIu/OwC/8ZHgm+sd124ZpFFBmydsX24FnsvRPcSSNwPqq
TLY/bFPofmryvrNQH+bNP3BkXx2GbaUO722HJ9DmdaXI9ekhjJe3HhOzHYZT
Clk/jZPG0e3ZR1Z+Vgo2hl0cutE1BAH1OxZYz9DwlmmtpkURFVmh/abY7SFw
fmU9dp5nDDtiyDE6EmPopfT5lsaVIRBacEl9XkdF//Atm+nKNLSbHEh3JPrv
rPGeRkYwBT82n00vInpqcZGXasTHYRC+z9W+XpWM/k2luv9Oj+MO41NOHIpE
H7zqI3Inaggjkz2//Dk0jkIbHpdHJBFemYlK1u7qx9xLO/3yjtPQOHzKWObP
KHx58v06i14X2tmHXPZKoqKds8/FeJyAyRuvQ3Sb6rA4wjRqlbUX3ZT1Fb0W
ZuHRvwuoI/UQkswqe39XJ0HrbuOCld/E91m7Ocz8QCN0PB3Xz3s2DE7fFqV6
1Gag8QCf05RfJ4R9+LbyCCbgDZln40u/UXhKkuX5fbgbng1f6nKPn4Ya2Szx
y6QBmPxzLODVuW6oGoj76yE2C/YZ/6ibuzthqrNTesN0F6BjVFfm9Cx0yShv
avRrhZ/G1LuHjnYBr+Cud4rOdCjVCWW112iAC6TupJaYTnCv3/aioZDolcmJ
mnruNRD/hHnHgdwBaePXzIeX6BDnryOtSCdBXGyx6y2lDniW+KbkPykGyKpk
MvhdKuFJl4cuN+GY/FMuvR6iV5aIKXK75ldAfo2kvsJEG7wU2qv9/CwDaHL2
kbKUCrBZkdrnYNQGWTVhHDWORB77eZ+2X5gE74Wr3h7+1AqdPQJeb2wYMBu/
s7SapQZkz3KRW9e1QrHTN89QIQZssyg0j/RogsSqiD63iSYwjHC6W989C2tz
86JFzvWAXXpVoyV3ORgaGjiXOA6DRqnF2rmuGejll7eQelyF2/x8bHuO0ND7
5kanZRNivw+63tq9vRF9tv5LnGyiY7/Wejwe0w6K4msN3dc04kPt9FML3xhY
zDS+svZdNZzLkLhNcW3A7jV/9jsuM1A4WPn50mQZGPtHfY4or8ffUjafFwWZ
KJ57gc03sBhEc0c6gwjHtvI8jJXdzUSu115e368UQqmTXG7btTrc+Tnqv7F9
TPSTqlWynysE7197Kzq6a9Gx7BfLEHG9irzhjFhxKZxiCS38ol6L3GODY65/
GHhwYsi6jvBiJkYkkGtvDaZ2n1houkfHEMfQwqamLvBc9WyOHw0HPON5djw2
HS48yty66QcTkvX42Z67VoOv8fj1dRwM2O52KK5lYwfU3q75s3F/NVzjUpPP
VCLO3RtzcVWMcrjgEcleUloFYjH3EuLsiB6+/1cc6U4BcDR/ctxJOLZ8/0WU
IeGS0hovt4NzOWB5M/LfoWESqHoKMTsIN3+mz8qazufA3re8m8NukcBx5476
S5eZsHeTTEsPZyEEPLxs75ZXARv3ZNz3IHLdnsiLn0wulMLjHRoWpzVncFiE
7Pf36QfMC8s40l5IhsPVEdZU9hmk7glfF6lchB6XtaIM6sjwsX92h2vYNPp8
WDw69LoeG0nWHBOJZPApMC0IKZ5CheUZOYtzHRjyfs8uG1viPhvyOhcLJ5H6
/ewjh8ZenG/+E2MuQIbmDVYGFjETGD976IfVoyHs+nNsXo7IezLsQQpbLcfR
4vnef6cbyKgRLPKxXXEErqZH/ujjoqGl8Gnpk9ep+GP8W1/Xn2GwvrG29VHp
KBbIrn9LahzFjjVGm+jiI1CmlVGz1pOKU+OhtB2NY5jy/ZyUS+EITF9X3Dsp
REGFe1uOrV6h4bo720p1g8gQ7cF5xOT8CI5eHJqnvKbhtPThvLhXFJBx/NJ/
VXIQrYSezMjtpmG+fuYB+rVRWDxSe/rgbA++3Zu67/2NUZwUSXSIdRoHJa20
3ZUubZh/wa3Dz3UYrZdnrk9VT4NhTnE3l0cBvuDfpcm7uwYHZPgaPp9kwmFh
I5kbEmVw+p/fAe68VqgzO+q4OYkB9oZWCSFb2yE5ZXf30q1RuDb4VJ6UNwFG
lvy27BNdYKNx2HND7yTIh+U9q2OSof2HgOFiRTesvJ9IqFeZgYSoQ76mg72w
1i4mMCaqG6Yd6NvTbWfBx3g9SO4h5jDtl3nCmm7QofEKKXDS4XU2S+Do92bo
GAkcv2bWBY1N+SWX/ehw6JaWCS97PZxRW2+iHd8JmofYHwRV0KGJ8rOIVlAN
YRIWja3UDlj5HcDq+psO003lauzRJBBYL/BaVLkDCsZZ7/rtZMALq+JjjqaV
8MhCPvHsg3ZIChAMD9BlgNbtjHGu4Qq4MrHdfRetDXYVup/K+///k8REsxWN
K2GclXrwzNE2ONTBDOo8T1yfODNtM0qCkpXVVFoq4RWNxuthyIDzB5c6mNdr
wUtHu/K//hbY6826k3uSDu+r3eYd9VvBPnvJoHixEbi3fV0VaJyBuau6W7jV
BuG+jZ9utt4nsB+zMpkk1QAXx9Aj5kUmcKlTFvZcqkNZXfsPw5+mUEsm61Y8
CxVin0l/NL7QiBI+mgsxOxh4z2+EjanYCtnfOY8c4G7ETn+sS6lm4M7gX5lR
nFXw3Cd85qBHA564+27n5n8M9EvlYF3ULIO5yGDzyAri+anot24WYmKwwoGn
mr+K4CXpr24k4Zi0zoNpXsKlt/eV37teI7yK1QvaTzjGcm7x3pgcE5cL95xV
v1cE7+/7pO3tqkW2uYLkHkkmrsvS0tAk5qkR/1rIK9VicKT4waExBvb6kq93
LVfD8RUL9AmuRh6bqYmwLbM4ECCQnBE/CPuudBmNXs2F9d7JOUNX2+HDz6Se
pBAGzDyx1FN/Ug02RrOVnXcZQKF86a+ybYH47jVRbIRjHGz1vw8fYoLOEUdp
/aQy0GDdq2BFOPbjt+cvK2If91bk7eN+mw8c29cP8RGO+Z95r5pPOLYlV3kl
tzYHKtoPLpYQjqlHFml9IPLVAf/d9uVncmFKpa4w8TYJjl9sko5yInqlzu59
564Ugfl9QX1acAUIZ/KWbibWPwS2XXM/Uwa3V7ylrw5MY/NqlDZN4wO+q/7w
95EpBZLWONTwvJvG7nsWsx+7CrF4oNztvQMFjgxwd41LT2NUj/StmiP1mOF1
ZSFPiwKbLeyti22nsOjsOLu9YAcuBO46vHUtBdotxydKbSexdkXFX+VqL/ad
eXC1tJwMu/aYcfapT+CnC3NbUoSHkNdOWNDvPhnGglI4SMs0tPmoql50j4x3
09dfptiTgc/2/CflzDGUXjvUwCFFRemc/YfDzpFBQmKTe7P1KFIbZhL2O47i
4+iso3/DydDrJHHecIWC7+zmhbuPjWG4tbpQyBoKVDAkZE9FklHGcuv8/rIx
fKj+WPvmMAU+dM5bnl0awuqWXPPStDHcwCDHl5uOwsUs7fcftvfjQn25w703
o5jsxsPDkkwDzZX6v3WFnWjafK7LsJeMw6+Tiqd3T4Gr09KfINZadD5z4dKu
zk4U6+Ob/v2ODtkKrdKzsjEQMHjI8NtwKgxs5bEU/MkEk0SPw+fZG0G+wP3n
MDFPvTy7I++Xz8D3Nup847dOOP5bVvyk1jhY8j+meEaOQcjYAv+Vvm4oFXoQ
Xzo2BQfvCmS2Dw2BXV4Qz8HtPfDjjfJQb9IMcEqime3Dbjh86eEXz4Ju2Gb3
QqroySz0ty2rTte3wR623Q2SRN/85BamLi1Jh8sRb+TOGDaB6m6FK4E2XZBE
pX1ID6bDVGuEXgJbHcSd5ye9SuyEz75rvqbX0iHscUkrz+5qmOOwWJ881gGG
JSPbWP/SoSdvg1KTCQl2ba+yNiEc83axPJJAOKZlcfaS9PFKaJA5ZHXoPtGL
Dzn8djrCIPoIxf/Z1kpQDnzKCKe2weflUdc2cwaYRuZsM2uuBDMpOx/jI21g
NrwaMWvBAKcHQumUziqIcy+V4njZCgohu0kiKgyo3OpXbn24HtYf1KSJx7fA
rvAMP/Y3dKDJrjuvdrQd7A7d29Aq1QB2rGfnP7ZOQXuES3B4GgW2eGjE1nW/
xiPrLT7NDJfi/EvntANlRI7Y2y6ZbNyAIlcGv14kz+Dg2Yi4nhODsDevcqdk
RCMqHY3wXmPDwO7jkT76zY3ws7OHtkewEb3e78nc0clArysORp25lcAyrVlG
92zAAxedfsWtZeKD11ycN0wRsrdimkVlPRb7a1L3bWPitMPuhb6YIrC3drx2
jXCMr9nZNonolVpXUrk94gpBWFa529W3DsXLFX5YyTIx+Y7vEulwMbwS4+5d
21GLLAn0O2rEfUovH2kpZi+H3dHyTQzpWnST+1GwUsHAH5rrDjV8rQNbrpjf
amMk/PV2lvV8+CTKjxbqxw2OwqtulcdRV8uhNzEk7yaTAo+v8XWPSU0Tucp8
08vX1SBYrqirXs2A2zXiWNZWDz0bT6X3EL0yXCfabM1RIl8JqR3P344wJHbm
9DrCsdCaA+fCLjGh1+GeUOBcHgj9sDUQJBxbkD/3ZYxwbEzynMzL/BxYP8It
azdCgtfgtrrbiwkqjxRJvMO5wG05tEEuiAQWIgr9dvZMuCA32TYlXgJdhz24
8nUr4FXDnfsrZwkPP77rE64uB3+Xjw6n3QiXmvg8JpoyUNv5QePwCgXSTL6/
d1KeRhMp7VZHx0Lc9ow6tZ2fCqzH3iUmZk/hPTO7GMHWOuxZPXxZdY5wLEt8
ryJ9EkVrXiWllbdjF/e2YyElFLjypJb/GWMCpTW6XXlYevGAtfozu/sUYL24
FNlXM46aa7Y0aD0exHumy/rqZymgTBZ3LAmjYSdX30i1Ahkj3J8kkQwoIJpS
GvxFdQxfyh7ZXV1AQRupu7EnzlNg13OtkoAuKu6U0KbQKFQcVmBJVvlMgS/a
UqSXjhQc4eT7zfF6FGeifv3msKbCrErzyX0fR/BvSHfYtd5RNDv7JaD+5ihc
CDp2dolrEPvWC5vrmI9i27F3Z/pP0GA5SDCk50QP8roeWOINpODihfUdh7ZP
wtbI0r0r+1txPfnVOkGdfjwXlHH/A8csHDE0/tzq+A2LN0jSAuXKcTa6W+DT
SybwcL18nrahHKJGPIcc7rdCV3/e7ahXDLB0W2kZN2qHBUlPddbHVPhdLHdj
yG0SNhlkHbRz6YYEqwBLcdZJWLDdXP36//MV8ZMn4E4PnFjhUn32chrsvBd2
vvrcDyLC/Dlyl3qg3rjpq9bcDBT0Ugcy33XC8xc75Db1doNw99Ywx5xZKPH6
8XbuXSuwZ306QN7RDVdrok4oqdLhrXQv19RYAwg9+BvTeKELfG9faA97RAfD
gfeePQq1UO9AMxRM7gSvnFXJe010GHA3/37pSxWQjSQURmkdYPJLgbv6Hx3+
/BlJEpcgwcqi9X+bCMdWT25V4SQc48IVDd2zlaBE2mjx/l47XP2h0hp6mAEH
/rVGKThVgnaLrrreSBv4J53a8PU4sS8VNzjSPUigeIgUxDzQBt/yOB8EGTBg
UC5nm/MPoq8Nb7SLf9QKbgmXUmIECCdn5HRuuzXChNeO9kXVFuChStU1qtPh
Oa+zmclsJ5Twbviq+6AGhhSb/zoM0aDN8AKV9N843AmZPBuRWYy2Xhf3BV/t
x+Nvdr5Mnpkl+o3JuWgi1eT8Yx/o/TOLatTnH02lemDt5w9eD981YtXqo2/7
gxi4kKbLabehHnasHq7lE2vEya/RD14NMzCqdsd4/qsKMGy6QRf0bkAX52fV
GmxMTPlRWqVnVwqf+3R8qYRjmybHmyVEmHhq4XKpmEkR7HLSWlUlHHN/6Crd
vIuJ0W9/HfjaVQiJoof9L/jU4Vpbk+jthG/h1Z7+OZIlwGU8sXNHay2evPtx
1pmHiQ+Hp65tl6yApMQJi88Ctaiype7ImycMnLQbWQk/1QRDKFkYXV2OTQ4b
OY3uUjDrlaPgC7dpkChIsrlD5J+ag4p2Xxon4XumAJvF01E42WAe7EL049IA
43X35xjg89cFTB/XQO3lObcEwrHKs/0OpONMUHzjrTF+oQSUWxxfVZRUwem9
H5YPE3lpbkjk3wG7PNh+6uVdOcIxKSbn41bCsdex/tufYg7UCjmZSpNJ8DXu
1NEDxDrZKW/1v+A8MAh/kWEYQoLDt3+yHT/NhO9mn+d4FBFOXzjuXfajHE6N
FYoPmjBhd3Vw7/bHlcDNFsu7SJlC65K+RLpxBv75HHappZQKK8rG96JTp/DN
HWrtjaECfJ7vq1c9SIXoUwYlUjJTGGtuZu98tA5Pt3Vuii2hwrbJujsGDpMY
HPPEOtemHTOyWU8IxlBBxNrx01PHCSyydhcVuN6Ddb3uZzhdqfA3tPjf8qFx
tJ3ZNeJCHkAdAS+5DBMq7My06Z9eHkMdFeCtfTiCX7+aeGwwo0Irf/7o5lej
eOf60IikGgUTs57zPrtHBf/JHTEe8lTU17skFatJxV9vRLcvrBmF1o2GlS+T
yRg6JJPwpYyKSg5C0W/HRiHd6vyYHw5h0J7DrRuSqdjjSZdfc4YG4rNX/WhO
fXhlctLj1y0K9mmzsZXET8CGbbJ71p/twFBym1Lkv0GMHt/Hw9Y9DXIGEpJu
ZiQ89cd0y3rjVlTlkilLCWPA5R7yenLaW9Bt3Kl+aCobtq4p0Q8kM4Hb3cVk
O38TZOiPF2o3DYDWy4lpqbEZ8GfVWLKW6wKjTasiak408GBZmKESfloYLuhr
PewB+/R+ro/KU9C3krpQ8X4EDMUK8lPne2DGQIhHXnQGhKhZ8kFSvaDBKXOP
HtsDxYVHvYLlZuHpEW8pJbEOCK4MSlpm/v/3Md2suvZZmD6Qy6bl1gIHTvN+
zZHvhq5E87M+unTQdE3cuqegHkZ+bdr91bkLYhtX0649o0M3k1NT/3YNHHMP
HK5O6YT/Gjm/arfR4Z14o5ixRRUYeWqqJo93wIO1EY9LVulwlZxya9N6Epxu
ODJzXqkDbFpmW0p3MGBIWiqI/U4l/HdtzdjjkHYQ2pDnVHyAQZx/wtn3Giph
1li1RW6gDQp/yLds0WfA2YIlK719VZB+7UjdgHIbsNbYH6hWJ/r2TbW7607W
Ep9bh0K/0QpBX0NTA+l0UE48siZBtAVstW/oFEQ1g/R2qsGRR7Nw+C8jJzSi
F8R4g2//JnKKB8ePRImWIXCkb9XFfzPwfGfs8y/hVbjyNinVoWgMDX/m27BX
T8BF7Wcmj0mNOJeafYvtJR2fr7g1/YzuACdLzZlPRY3Y0xOV8/olA99PDOlv
6K+BHwu/k4N2NOJUj7Y+eZyBd3S2dGTllANPzd68Np8GnG/8LCbCycSX0fca
6PEl4P31tRGQ6jFkzXvXTMIxUff/UXTf4VT+fxzHi0ISfVNUiJCMrKLM3mig
RXbLTDIaZiohK8keKSV7k73HxzzH5th7r3OcYZRE6Xf//nRf5zrO5T73436+
cBE97SNQCQvHd+20HG1FlMz3J6IEaajApczOX7oSnNOieNkcWpBzuOhPLn4a
2m154Z+oTA1oZ/5RlWtvRocntb58+v/v07qT8VmuDaCgfuTawQ08EnE98IlH
iYr4louzPpwjgNspxlKh8RJktj6sHqpAQMy5aQzRuVjnDjfNlbDhYFl81Zt0
gQzclFeUes4xqL/dSTTPwoED+1e5aBYaDDw5rbB2rAlqt0O972GO7e7bwB3U
ocFjUab751cqIfeasV045tjqEYlTEVY0OPuEuB5GLgE7nuI5Xcyxa8IlPK8x
r/rVbL2rxovBTSz93bHpRjiehjvSbkcDZ+e0AcL1Mrg3Kp59/F0jqJ66X+OH
eXW19dB4+WQtRHCX/fIKr4MmybXs5/I0mBUW41XpbgLmssnqA8pE5O5KK8Ll
ZKBTMuzXHL7MQruTRwzX9hLK1HH47SNXjh4+/3CtEM3C7jjZU6PuS6gpOeM2
f1wz4hMJt+NNnQU++eTwE5WLaKPaYEZwnIDQVy0VA99ZYPvNoWFSvYBOarNz
ETsHUN0Yq1+i9Syw//AclYyYR6GXbXBGzKOInZH3+nnzWWieK7OSVJ9Diy9u
txHfTCB+slh/pSfWvdOtDm8mZlBvWvUzp8ApxEyy4Tw6Mguu/EJqTAbT6L2+
T1KkyTS6N/8+PNp/DnSuTuCklLDu+ht16mrMNCKE/WG+nzsPbu9qHTdOjqKn
7//OJG1NIY2n5a8Ibovw80uNr0xtP9rrY/blz9w4ip5KTts8QYJTT5430W+2
obxwj6JPg33Ii1dUve4ZBUzOGevp+6aiqltPS9aX81BIwembAgs0eIZ4Q+3S
G+DHHupj9hICZPvay03fpYJJMSXOjtIDRbMHjPr+ToO//ap7VMkSnHDtCdg+
NAgy5mt1uzQWIbHodm9yzgyo/QmbentrCAT/PjTm202C9MMmpv80x8B5xlhl
4uoQLLx7Gfrg5TIoX1HbeMA+AK/VlPFZ1YNwyDB9scyIDPrMpslbAwSwcadt
L9ANglXD+fsMJDLwvLbMnurpAMPXC8ZqcgPwKDbQukqLAv0F1Gjj6hZ4aPiH
09auH8weXChtjaEAS/yTC19IOOx9tXcCn9IHVyQSa/72UqAh+I8U4UATlEt3
RE5hjvEFc4euYY6xahLij/9rgBP0oftlpXphrZjXP4+PCtfJ5joCxQ1wre5t
wrBnDyRlPFMhyVLheJVkHkGzEYYiFnxYsde7audk91GRCuIRH+gtDuHgDd2p
bBdhAuharp//JECF8ON3LmjTWiD1m9iG8oNuaJU9InmvmAK5K/gTAmoE8E9L
8jBy6ID0Lt6dXtNlGDbXG73+fRzK+YOfPB/OhrXXuaxcT3BQqHOI+z8nGrzk
WaLGl7SgbQln2+zrRFRz6lvOuPcM8Ee9f1HE3oH4LLRld21T0GlSw6GHdATg
0jns/KK1HQVWTukQc6no5Z0uoSccOJBwbxvvEmpH9X7NBvYUKuK3GWS4ul4L
1u4UfynnNuTytMb5wX4aKg7hLYvYroKTluRRO8wxm1wR6yHMMSZns0NnOSrh
k2zngCTm2Lx3nSoJ88og3DpzPbsSOBh4Eoyft6ChK2Yfj/DQkNtl9ffn3BGs
iS3UVuOakbq+UPLLNSqKzwrwtDrZBFZ+Zww9i/HoOw+TtUYqBeW2d6Ua/uiD
E4VKTyVuBaJ3vRZeoX8+of8uFcri/9Ag1qTSNTAfB27fe0mGcRS4VNyp98S8
H3xcDoX45uAgPD1gSpyPBg4j+gQ2mQbYI8LAeBJz7KG0UKGaAQ1KOPbFXquu
AP2CZG97zLHwdtzJ0Mc08JKykmuMKoGnjw9eC8Ucmx0TcJx+SoNX5Qe8m9lL
4J2wQbbKTCMYV8YcQdY0kODcrRgO5eB41DKy9kMjhLIcDq65SAN8Y3pnjls9
GF7TKlZnq4Ori7iN7OM0CG1xb3NubAY1a+EKduclxP/ARnianI5Gw3JmiiLm
wDHMRpfrzBKKOebfVfmsDDEp31ztqpmD+eaHpil5iyjB+rS6RC8eFcVIt01m
zcGWtFO+JGUB7RHwZrl5iYDeXg4+F/FxDkYXPV/0UuZRAt2I7d1//Whmc2a8
98McJN+qENCqmUMJXQ4mPv+GkeHM33zalzmYbu1JaH80i14em+KuERtHpy6t
2t4ZmYNGT8PK1qVpZP+umFn18SRyURvLDjOeh/Nuf+JVFafQ25vMr/LVptBL
jUvWolcXwIf3qDjx3RiavrYg+O6/KVTTQTrkWbIIhYS+MteoQVS+blSR8Goc
vUnJUvo3QAQbtrm7D7u6kWqx9uwexkGUefhkuEoqGcxgr0V8aRU66A55lfub
0PVgR+qR+9jX9UPrfzcLC2Hc/8H006lauM7RHvk7jga2Mg+Ixxy6QIL0WyyT
fgxiD8lFyucsw0srnX2naf0ge4VF/mDLHFwUZXcmlc4D0fQaXvPuEBxgPvqa
FrAEO/T8W0P+UyARF+jtNDwEsUqm3s/CSXBYR4Z9NmIYYj89mvL1HQI2nLR6
Ss0yrHbcj/pr3geGNyNWmkYHYco4uYTwmgyj5bSME/huUL5WFMmMOclZTD4f
+YcMknV/Xyu6tYOqq13GFgzAT1n6uKQ7FPDlMGpsIjWDVeid+8LP+4Fp5k1+
I/Z+bvnLteDvhAPt4O0WEWynSu9taeztx9wTfDsVMtEIBKXtxkTMMZzuaP8j
zDH2uO/Zpw40QrzBp6/vJXqBMPaWsYMHc2xiX17h7kaossmuePamB0Y/HeKe
kKRCXa9n3a65Rtg/5hGe0kUAiexV3hrseIrgt9VxATzsmpG/NXIc25uFq7Uq
+7Ad+pxL6vdSG6ht3dROlemG54MKPG8tsA50Chbnd+6Fw2b3Azy1sH2cPFV4
UoQIOmXnGPSCZ6BLjt/QXzwRRb+9w2SsUYfqNTscm3JpID7Cr/+6pw2x7ktn
iotZRoIhV0RiFcdBdyzhkMHVDlRpriprJk9F++UVYgYkOqF3Y8Tma387cv2e
znMTUVHxXp0Rq5RG2Kfwcvcl0XYkt3ftRAHmyaP8/7i5btdCfwtDj4pLG2JS
/3KE4wDmmHuFga9nFWTS1Uv+37FfHBlXUzDHPOmb1ScFKyHiODfBhLMVBZSP
tlfz0RDScH6BrlVBrjCTyLmnLegJiPo3cdAQfRD/MUXfWhBOXiLja5qRnx+R
RhqhIgGa7pPQC3hYOIBnbObDrs+EOfIeRzLiVpP7eoY8ArvW4xWvvM2DHykd
A62lrdC51aHBq0CD5XuatVurOFib83n2CethhdLUDkdNAnSMfrMp+Y4DfWeU
aSFBA2J/jklRQR3Q7EyrKDI4OHTPkj/mDg3+lrbv+NeUwwin/LYx5li2K4M6
YC7FWvlJ9hmVQNxW2ZEZzLHXUgT+nSc0kPyeL7doXgLLuJamlNlGyBJVXV+y
pEEiq8J6tmUFfA4Wuq4V1ghSV8Y8skVo0PVtjuU99vGvDkmywJ1aeKGW3F5B
pMLBuI3t4Lp2YItyM+16u4hu6c+e+bcrHU2XHRhjyJiHB+zeYuuSi8gk1ps+
6lUp0r7859/T0Xl4qJs+GV60gHrnXZtjh3EIxMuTNLrnISjJZt8v2jziC9XX
YPLrRlw0jm92zfPAJVMb70aeQ2/81POpf/uQO93areeEeVgiyr96XTiLVgXL
Khnyh1Ddmhmp9c88qM3foqvVnEEKX2cF+NxHERi6iOeYLMC0LNk3N2sKKZ+e
KeiTH0dSb8OXKtgXobewZH00ZBxdJf/8j+/zOGIQcuTouLAEwWYCWvPkITSw
70hI7P4xJDn37sBbMhE073AwqQ/2IM8N7pE97oPIYDuC+kKJDDdeXHzETmxE
H7qfO1Es21GYRa/WSj0VPCL1/dz3v4Xfl2xoZjrh8O1ecZLVDg1ikrpEVqfw
QFkk9gpO9MJDN8KnIaxTQm94n2Lb3wdnNBipMY3TwBBoJJ2ZtgQ5myqDchuD
QHs1b/cgcwEOZp6xfyk0C49EH/MnKw7D8DVLPJs1EfRnhWPUvoyDAK3rhsjF
YXgUZnU5d5sEq1R0/4rpIJSwma+LFA/B0I1MNs31ZVgeXv4X+7cHEIvhZc/1
QVBp/PPPMZoM5BeGmt64LlCaerOgeGIQZkYddN33UyDufkcA6V4bTBwOkpS5
OgC5NvQnP5lR4F2igfJJpWZAo44UZsd+OBS/bzgsiQKaoa1JPkdxoLYq8OoX
5th1ixrmngEKHNp5OfipsRGGSUKX5+d7wfHeKDPHDgXee/J/dpZsBK2hLb0b
Z3qhqePgr61jVFgodarUtmwEzaxdLqIve2ClbSXNQJgKzGzXSiZjm0DzbLNX
EJ4Ab05c0+jD+m1XayVHuU0zVEmPMCUxEcDMJ6uFe4ECjyaKKXIGnRDFdrBq
a7kLdtXdmN6YJ4NbizQD1XQAci4P+CafxkP3cvE+j/45KGocCa3/uAgi+Vd1
Z39Vo8uXFdgktEZRjX5q4NMCMmiYHY/7NNeOvg2bHTdpISNvWqPUJmUQWFXn
3nx+3IE2dF6t8z6kovWOOHKufBsQy8OspCfaUdR3wjGZNipKCxAw73ZqgDUN
fS8m8Xb0pinWf3GDigYfOrO2RiLwHk1VZXnRhg5vCzPps9LQ9i66qL1CVTD/
gqtYCXNM9xPR6D/MMf7T/wRHtCpBWkrEVZujFfnlJVJ+Y911l7tF8jtrNXC/
9/M1t21BJ382uzdhz1NamECOcawDhttXW1IKmhH9+a9nLpVTUX0NdodfaME6
vU1+qbgJ/WJ7+fZAAhEtZWc1GZjOwDBRbXjXAIL3B65Zl+dPwMF7na19bcvg
UD4VF8WKh8glIcayb1TgNb9TKHCmA/ilsnQsc3Egm6o4shvbcR2nwtWTXteC
pfq/+nrMsX8npmwvY/f1AWkvht3kMmDhHlC6izlGry3SkYo55q31hWAlUwJh
XXzq1280gex1sZFmbD8q5kpILbWXgOexglf6840w18uWccCMBtUq5p5fmyth
iOcqf1R0I/je2md0mJkGB9s3vSsN8XBWbCKtProGFP/lfJyLosKtV5XHXksT
wCio8PapOwtIRjXRZG0yFU06fldrGV0AfMHNLrY/82hN+OPch1slKFMoPCL7
yCLI2fL/ivOYR75HZO48TmtCfdlcz90wTz6EmoymlM6hcDGL9nm5LjTsMaq8
m2sRWOqTgm9kz6I/Jiuq76p7EV/u88EnCovg2P2oG28xg+4KfUziYhlExpYU
FhmfRcjwkvIwnphC+x9lO5vdHUbu6U0cOaxLMKy/s6EgMIEOs27FxluNoK0d
i9jB9SV4chC3JNowjLo5Uwr+NQ6jMaPyE9G3SMD368u7h5J9SCSgfPtN5gAq
L3KYlDtDhm9fFyd1PFsQ3wjlq2lsF2qZ4DL5YkSF9Z/H6Exq0lBzrZ7JgOd3
xLvy/tu3JRpMFLsxJd+qhRqeQsfwKy2gOprxNhnr2dtswyGW/gSITAiYc1od
A5ssJTlFkWXgj6B1e7EMwjP+Z6lupnNgcvnlu8OY276h8rH0RsOwk2Jr/WN1
EYp+3w8gM04D09Wrioqjw8BjZfX7IgMJBJ+xpdt1jICcodsU/fthmCnZIoxp
LgNJuE/4RHg/TOaZerKODEERV/YTem4yjGWSHJZ6CUC686LChmEIxtZYRh1z
yECc57giot4JP8VjJTiFB6HUtsval5MCOowxahTrVmi+lmEtcX0ABrllr5Kt
KGDHSSU9yMFDxIHd3mLO/XC6glajm0qB4dF/Iel9TbDzdmj0fHofnFamL941
SIGHh7hVbFEjTG8sPPv/zytpTuWvf25TYGPf4wOljxqhKcx5yEqkFxTcpNk5
j1DhOXPwNj+2H1oPW70ecOyBy3d+822foMLhh7lBd91wQFFVSLhQTYA92m4y
AweooPefW/72WgssiljyR9K6odl96+Yqth+f/41odvzeDb+OCr9I4umCRScl
7eyjZEgbk76lazECld9VL4h2ITDzK/R+TDcKD/DxdRlVZHjw1f7moiIO3b++
xSJDnUPXf/COsIYswoECvjtmrztQuL8E1duBgly/Ff0wV+mDPRZf9/Z5diCX
nGeiyV5U1Nw6W1Ey2wxcs0kRRMw9NU6l1Q99VERJiI3MfFEP74IqxlQl29FZ
/tzIS1uYY4X559dLaqCX79znz5hjcWZMtqfYaKhbZuSsAKkSev7ekR1raEVF
4kPFnMdpqF6VbpvxUyUs3gjI+HG4FV0U52rzxI5/euzPWPy3Gq4G/ryQY9WC
NphNXnruoaHDip8nqRH1WFfUJP7+1oyOOt/1qfGjolmukaholw4AG7cXbzvr
URC7TSDXu1kkyfqeWZG4BAypFwUFSA2Qgxvn/I9+EX7ci7RZz5qHpoJjdnXc
eGh5mbq1v48KG0wPiiaNW0DrA/tEG+ZYVFl5B68qDeoPX/4TvlUDzRmSNvGY
Y5uD7ufMjWmQ8/uZeAGUgbHIQzoLzDHlhgjNVsyx4U6LpaLTJWBqdCysE3Os
M+Lbd1lbGtwXLjqhq1cKHc1RjiaLjXDaU+fUwF0aUBWHlbNcquHVf+R7ZrGN
cNuQVVRzkAoTGcy1nbJt4GZdqtMlWwn8rLWORRsU+KikekfJuh+G0q1y/2Ln
9ZPTgPebNynIY7IQ2YkuwUbhPb9xb6yjrtfI7JssQhdu5lOcbJdAZz0zPW3P
HPqya13HULIR3ebYtFFwXIJB63X3I+dnkfKF6wo1v9rRbc1XmykfluBzVcjz
cJ4ZZNKnNGgk0YNu5WtehIYlOKxxIFyregr56Sa7KG/1IQvSxT24M0SwvkZ1
+sY7gfy0cjJ2JwwgX7Pf24cmsN23NimVtmcEnV9wtpjCDSARuXPZehQSRH9Z
u3NlrA8VvpQJd+/rQ9oCjJ7nrMiw22FPsJ9+O3q2PCdzNqcLOSmVrqlhe8Xk
xdcLE1PF6MTxzbcePhWIdOKWfXsxDa7r13JMvimE+ZHOBqdTVfCf3l5+6xIa
iHEErpq86YDZI2wzSu+xftF5+s6KkQJjZgFibon98B73b7umZRp26ThPX7i5
BAsLzcb0PMOgKrz5zVB0AWZ9TxOiHszChvWWfOStEfAxjMljHFiCAs+p+yUx
E0AT6QnT1RqBjya3Fr1cSUA+abM16j0E1VEG/03WDQOaFN8667sM16WkOBB7
Hxz78YrA+msIfM3dxncUycBref+L9Ug3UDpjReOODMFxzh+cXIgMeIbcqSt7
OoDOO6ydVWoQdkfv8z5/kgIXhR/EHYhvgb9R2i+Pag3AgcP1J8ftKGDqkfhK
XxEP8s9uP/3i0g88pNSWk+kUWKSGZn9OawL5cysGRKzHfh321jHDesz5RWox
pbMRrvFfPNA+0wvHj9veWd+kwP7bB9P2FjVCKE3/T82pXriZ3a23ykqFP5z/
6na/boLw0c+K4k964OjG/dLb7FQou723cMAXD0UXxyiEXAJc3Wj4q/6TApmW
3V6/2ttA1oP+6UJbN7jxFpHi7SlgRLTky4jpAfzXgFKR3A7YpuPgPvidBNyS
i4tjTFMgf1ePQcUrBV6+Hj5ST0FYz1nsR2U0GBNP/IhsWtE1rcwXJRpEdFZf
j5PFdQbuJUv5JPZ3oLw0/8u6wxS0Ij3xrPoTAfyPXLsaGt6BGOQXAwQ+U1HI
acuFWDo83Prse0eZ1I6UnXcf2RilIj0uGd0XyXVQeSzGhVG6HU0cKZsg/aGi
GR8R8yP0NWAe4iNLwRzTa7yiGYw59t1sNDa2rRKa6yNTr2KOXcjYP5h7lIac
nT43re5UwusBU0EF9lakxlUSLoLtx7qdkRe6JxDcMBc1yTNvQYkm/sscv6ho
gKHrbcV6AzRmiN2xc2tGaY/PPiqQpaLyETrVu1ifVNef+Y3zrUDXRC8PlKX3
o09LP6/UUyjAsG9foTszDhxQzYCB6TJ8Xsxa+qAyCe9ourz2gniw1r2hGrJB
hbyn1UciQnAAuFy+fXk44JzdgufqNKyLAzsWDKohuXsqwQ9zzKWYIrXflAYe
4eHH2YpLAeF36b/EHJtee/0jE3PMWsF8zvlsCYQqlL18drMJCHH7Dspgx9PO
MbGF/SmF2v/23xwgYv1+ZsauVocGJYPm5g3eCFCpffIG5pjvDqc++xsqJBHZ
GgxfdcOZM4t2SQLFsDtli9HqExn2x/BGBiqNQa183nCw7CzyX6jc+diWhMrL
8bVioUSornIsliqfQQ845bwreAqRyNAVZf5BIggkmGcNysygzEMMBvbm9UjZ
nyqqSyTCR8FXFwzvTaNfSaHRL6VakdWrAY397CRIioBFvMQUiisWulV8sRtJ
MhlV2JuTYICz9ADHnXG03YD2d5r3oIuiJtOMRBIU0LgpQmHDqIixqO6tdC8y
GZTdXV62DHYbRvi73X2IV4k4/0K6B6mXsUwbj5FB6vUDNpE3Hej4oQLfSwYd
KEMtpNX4EhXy387K+FErkerOfoW3uBrES/fBXyeCBoMXlX/IyiUBZ/v2f9wy
mZD3njfzNY0GlhypjU8uNAMx5diK/h4CPB/uX3wPVPChdmgJzPbCi/V6lTbF
CSjQYrmc95AErVfZD/f5DYFLRtr5+RNzsLtFUCI7dR7oWg2vRn8Ygc1HUUMe
VouAvl0r+aozDTvfKz0Hd0bgyfiRmlVXIoTeC6+42TyK7aKxgIGUEfh8iMHt
cwcJuuveT/AkDoDEgR9vRijDoGy5Zc5WuAyOlB75rb4e0JJ3ETvJOgzdgVfX
rPTJ8Ig8oOHG1A3ZsTVriyeHIJ4Q8dqggwzzUnmns3+0wal3QXovzg9CR9mv
sd/CFMi69WjE+XczeK8H8h7RGYBgUmZa9HMKUJgEHiTM4uDq+Tv9li/6wSpJ
epo5gwJ77mdMuIRiPab2c3Y/5tgbAetf1D4KHIs8cPTJeiPIHGp/qTfVC9cI
604/f1CgI2X29++jTfBR+z8F0ZO9cGSPUiM2sYFsvEyOPYeDx927dNsf9sDm
V5bWvD3Yfd/+ZW1RfTP8zNZY5PlGgHchFo0k7PnfFBUyXGHrhHMGfLdGPnbD
4fqPyJuFAmv0cgMMXP1wUjfw/LlfrVC7PXWm8O8iJKk9ohxknwMqO0nlq3Em
ujd2ynaZGbu+Uef0CQsa+Lw4cMkruB2Fsx23t/NeRiyMCrnJluMw6qYvE8HW
ibZMI+LFuanoaeXx/a8vdEHaHpafi3EdiO3e/lihTCp66HjzB8OrJjhYPED2
oLaj3LjjrLPTVFRh+6tH4EctPJP2ELY92474ukRVNneoaC1OoZvoVA2HNHvN
97m2ofDCA3wRmGOvDq8c7WupBD6BwQHn+lbUW2L6sx3zqr9xw2DYrwpkVnxv
Mv7Xin7zRu1UHqQhx6daJf5KtdDxlvSi7V4L6lx7cUx8nopKRya+6aQ2wfbR
DKdz8s2IoV63RjqNgvCL8nF3W/qAkkBubl+JQ4I/7RYNwgqRpOt95X1zNHj1
j7W67ScO5mdl6wcuUGBOLHfn3fNBGIwae0ERxkN7j2aVLCsN5lYNP0c+boRJ
w+PvJTDHDPLlZqxv0GBfUjhTzxbWk1xPzjtjjlUz6adoY3vQqZRdLV2jFDTo
LgbHYo755YvWqmNe5ZEKji7olcCmu4rX2VtNcFLOWzrnEQ1ylyeuCbeWgW8g
6b9OciPwMQ9Z02vQoNRbMO48Qx3EZz7bW/iuEYp8MlXDGyig8ocnvF2wHxJD
Da3PciSC74VvD1VoS/B73shVl2EOCgSrl61PTKO/bppZdpUJSJPJONSKfhlq
TuUOfQiaQs78wyy123nI7D7nZN3NZRjox8fy7J5Cabdwtx5I16K58iN6FdbL
wH7HvYAkMYH+XOW+3tGKQ4EJYcdWEpeh6de9ZkrsKOJSrGubrmhDzSyGp1r3
koGf+iBkBYaQ7K12FTOTTtT244NUVRwZLlpUut5b7UXZtE+Ep4sdSE67vU3y
JQVUn8vfn13Gun0LTumcbUE7OVeP+b6jgtgPj8q/vDWItovh/a24alR/xIeW
GUKDE8xfm5vpAqGuPCfY6mIEvLk84NDylwbPrtbE2283wO6HR3lHPrfAoecV
PivrVFi9stDlztkD6hI7OiUXh+Glg8eH0q1leHzIOtY3fRDc9+4oeFOnQWnO
yKakdBE2yt5IDweOwH6J3aeZaudhR/I6v8u9WfDEiX78ETwKIq/TynPUlyDZ
tr2kSX0SlspvJu/yHIXC8JupSitEeM/Z/sb2xTAkoa8BmYsjUGt84v111mVw
zdKfCT7UD6uuJ49aHhyBM6XVGsyDy7BGFLmR3kKAzvhT11P5huHhsPbrJmsy
JAjVn2TN7YQIsnbCkNgQ4GSkYnuGyOCZgC4p/9cGvRUfk0MUB6ErRm2GW5IC
f3Sfiz10aAb73L2OynoDYB1NL63kSIF5UTmvV8k4WE1ZdQrFHKshujlzYI7p
2QirdQY3wd9r/AMfU/qgma90KbaHAvesh0/HizdB4B5GW4HxXggnBFwbpFHA
oikovCa6CTJ/3F9y5OoFok7Ljaa/FDjeOr5YfRAPCsOlK6fv9kDE4LO402sU
ENxBFqwXW+Eh59CAkB8B5q9f5JLHPu+YwY+CX3bd0ObYzxN5qRtCNC2cwp6S
4aHeEp2E0xDsumAmyDjQBAyjApe+kWbgu3fsN6o8EVKoL1/7NdQi33SWDzdF
JlDHI2sQIi6DsNm4a1lmB+JzVE6szyGjRM5z+0Jkh2DmO9/nqfOd6EBHl9of
TSr67fGYY+5UO1RvzFNEsMfXyXboXC3FdmVo5uUr57GdY+V+jLzajthWWn4m
LlCR1HEPfSOzWlCNZCG/PNeOPtEzgMcuGrIKeqqhsK8aBkYL/KhYj6Vl5Z+Q
wRwTO+v2pnquEtT6mOdM61pRad63vQ8O05BgicTC8NlqCLzLn3yBtRX5Mik8
Iu6joZPrL/d/ZakDIeNd78i3W5Ame01MUDsVNdH9a77djAdFy0t2jSl4xF9C
stf5QEa/OMZXuK1GgBgc9vUAfQbEvi76MpTfCE/8Z4e1AmggPEShP6uPh7yj
dsqrzFSwI/xlbinogf6d35tFYnjQWRCV5uOlwW2QfCxcWg9fh8KkrmKOWZ3g
+PFAmwbnn2koRA1XgPBoxoot5lhoTPr2RXMaeP8iUFZ+lcAhk5/3ujHHjBXn
Lsc+poE9Y/9mY0gJBN+W1efRaoLq9F/f3mL3FVyqhQN7QzkIHf1tZLDSCAEq
aht35LH986H6m3tsPfgZ+Pi+PNkIPGdhy3RtGfo+Hwv0eDsOB3S4DuS/SEP1
jYKfcOFjENkdoRiLddmp/Y4+/vLjSCNP66K2xzfkIWfl/8ORDMToIjc/4igK
TnfItRvKRt26hJcPq8mg8JU5T6liBNnOvuZKOVGJGjv7XXKmyHCLep50umoI
WfyjHioprEeyDzOX9wlSwD9u9caJ+X70S+/PDfe/TehYq7jXWggFmNwa7LlP
9KDs94nlPNk4tGDR+KNGhArSP7bqGD1b0aj98y6Orgakm2Dx8AuRChcel678
dqhCEcof2bV9ylAC9+dHxmk0kLnMXPn1lTNYjP/8pKfsCRVeXxQT/tHg4lUR
nYzLdRDX6KDSttIAko/MXglj52GeMZJgENoNYrVnFx8z9sMvrfTOfwcpcD6G
lqWdMwDmPI4Xkvwn4bSWYNT0UyIkBRZ63707Ah4b55lcVmZBtDf9+Sv1eQi7
Z/x0z/YouN1i6AlYWAAUcbJM++k0dGSzNxVdG4PKZAblPuISDAT8KK/zGgNG
Up5k+9QoTMyJW4RrkmA5pmzOKGgQFi9/ME47Pgo/1zMy76ssg+FQiW5/Yy98
vpcZNCI2Aue6CEFf1pdBV8fHNHypGz7XlRfHSA5DavA7SclXZNg5UIRb9OmA
vHH9/ybODcHt7apa1hky7PHM/Gyn1wrEW+zmfjAIdL7faUPnsPuBDAm3ztgM
iraOJYn6A/D8nPj4lBMFBtTrkhLdcNCyY7ubG3Msr0pp5zK2Kzn9wiajE5vg
um6LzpukPsh36Om820UB9bfPFfLcm+AT3djBY8O9kCQyfcyKSAGHhj+MElh3
/dL1C9M53AtmxQ1vqKsUKBvosAo/2gxNgZPlTjd6QG76zmejEQpYejac6GFo
h60BmnXpQwKUym8FPrf7v59mo/3iPcDxiOlL3bMuKDztoDfwaBniCvu5qOzj
sPfszJBeVQVMyyoNCbX0Q7j5vk3uRQqID7+NEUnEo2MTWrrsdfPoyP25cP2S
BYj6rlZw/Fon2lQ/PsZnSEHn6hLaXMP7wHcdH1+i04mGDu21z7Ghos9TC6bi
5S1wcTnhjmRBB5KOn8oLrqMil6aCKG2RBhCsSRPO/tGOYsOnKp6RqIjjJ/d3
+m4EKSWe20oy7UhV8nhe0G7MMTDsyauugticoFNfMMfsHZlFn7LSkJ/JKn6R
uwqU/0bZbqNWFOC1T1r9P2w/Sq5GczLWwD2/yI0o5lY0cO5MsSr2PCczzM+s
M9RDWDHhLf+lFnSy7ua1JxlU9EZC2WzQtxVS2/AOa1dxyOX3W1dfehKqCnOM
+d48DW3nS4zvulTD4a+BXTlBo/BXEZ8VmYJdv+o7Nns88TDx3svtlSsVHIQG
icbQBTXn+Ax9xPFgJO2RGS9GA7vLWrut79WBD6fmcQPMsfsfLjr46tLgqWaE
ZRGxHHySbqXZYI7xnFsam8Ac6xA+F8tRVwIbjVO4QzVNUFvW7Z5iRYOXdu25
pnMlcGS33/p57SZgE87w8jWhAYsrl70qrQLodx5nWf1ohJMOVY8/CdLg1+m2
mXfpjTCiqXbSRKUBDpLR50eHF6EmqFv6WNI8dNgu+h6i1aA5GrUGuTejI2zM
A0+x1ysWtvytWGcQZfx4qfM9/hPyUo/NOdFKgeBaUkhETz9KTFxJJHenIjGO
DsvHLFRYv2MgxOTfh17vFiANUYrQz6ccQ2xnqaBisaBsZdSDXIotYs3aKxH1
q5hihjMVRIt1N/ptOpEu18E14+AaFFSx/o9xmApcsd//NbDi0JVoHxd4X4n2
+zsUSuvTwKTkmNGr9hK0feZn9e6hPLQ/ptUuvgPb2SVL5z3d3kNCnPnCDc8A
0LuUuvv7Dg3cZ/PZOfRqgTX63NGN6loI+nPwIbcLDcrlGH2i+bvAu6X6xy+s
Y6JjNpTLqyiAS/HSPd/VD4YsomJfI0chos7u8FIVCXaq8gPyWUZAwyrU9Tz7
DPyrys96sbkAvTtqN3WujgFZtj7f3XgeUPpX+zCxWXixOCIYSTcOStJW+/Ur
FqF//5fVPRmTYGqcfLWwfwy+2Xg/bDYjAkQVSjXKjcAjljgHvOgY8PPeN20P
IkHRkIi+6c9+UGgtF6pSG4WZsfsM362WocvNjhyY3QOSa6LZM6ojcExVqcCd
mQwmN3tfZop2A0/GEleJ4jDIMf198fwdGf7KyMnEBbTD4VtyQpoKQ7A8Yf/I
mkiGydX4qQXsehwVi6x6ozYIwxKDG4bYjkhUZ5H4WYoH4i+5QC2DAbg2OXIi
wpkCrvLtdPq2OPAQCpLa49IPK7sP0oemUmDEmaAt294ELN/aLLPj+2D6WYzB
vjZs3xVNtakvNUHcM0dD5r5eCIjxTTCbpsATiqbCXyoOZjItbpju74W41Ek7
nlkKAF3sW0ndFrgVIRfupdADOteX8+UrKZDQf9nZWboTEpZ1T6nLEKCgOygo
4zAFhE8q6ug86YOV5m5z4osOwN1W0DMJJMIrQ/4r9J3TMH57R75TMRiMubxO
+U3EQzV7UG36Fg1kC3qa/ni1oe4jOrKtn4nIX/tncSV5Gg6OVr5cyuxE4Vpd
fUqIgho/tQj+IxMg+MjFQG6rTnQ/a3O70YuKMvZl30xpwsP3fVrT78s6kM38
OY7iFiqaU/EdImnUw7ufxNmJjXYkWSpQ5kihopQF92I6ZgR8q2yhFZhjTtlp
7WfoaIh5IiqsJBRzzF6ucT/mWPebxCSFAzQUo8Bj6eFYBUud3bdkalqRK0E6
yBo7XvZCII1+H4LX4p7hPXtbkegl/JWTG1S0WOgRNSbbAK+tWrQSxVrQhOB9
a4ITFQne7i7xFuqE2Lt0veNmDeg/h9XVAbs5ZBoduvlHaAmCTd4hqlcD5GXx
rqS0zsMzHz2j4OUF8H8Ta5oQhYc+JsKrJ2VUePMn9cvXrVbMI1FBJIEHSRXP
lOOyNEjouVtwXaUWSl71rZhhjnXptHHsM6DBV7HYJGbBcqhsSNSwxxzT6fSd
k8X6ykv+ZsZ8YglUhv9VfIQ55uy1oWeI7ccaxQvnMvRKwfQRan93uwms1SvR
q7s0EKgxYda/UwX+Ki8bMjcbIfv7ucmGvTSI5s+gsj3AQyHhJx3BrQ6g14Nu
yH4cbufqmMwfIsNIq438j6lGdIT7fINyxTzqXnBnHl1cgNX/jLnVQrrR4Rva
xpZTYaisVrKgapEKWS9LOq1wHeh5rZOg9UAcSiEVCMpy0WDhwO+kL79bkUPX
TVtcbRaKPnTwYqEiDVT/zmoFKeLQJd++aAopDz28bbB63Z4GB3ddjlZfqEFs
kfvfUplzETKyHCQX0UCN+T+d5qOZqJIjDnu/xyN/u+EGnVUabLllCR7hTISn
yVrXNRK/guYRyV3ff9GAYbuwBof11eE/f2xvjNeAhtdtnTZXGghyufqnh3RC
jMhZzSH6LlCW993jxEmFhMmhYgONfnhgBTZeckMgaL6y5pi8DAqa8naircNA
71Bh+vjKFNQaKM6M31mCxgFV4rr7GPjSnr6TRrPw67tzz4GGOfgNIXNsGeOg
+XItV/jRAlzT2z74wGIaTIsTNM83jsPxf0ThLv0lELG9lJ61axzYrMU1qi6O
w3PehsH7VUTo2bUxGXN7CGLfmSRqPBwD05HXMc31JOC93fg3Ma4P3hb47I8z
H4W7yGd52W8Ztu6eSVepJQANz1mYrTsCemVnN1e4ydB9lYd/+3AXtJ4kt3lc
GYZ9CzVHecPJ0NTcZsRc0Qb4788PGsAQXEyvahOmkeF6L9PU7YstwHPn8a7g
y4PAu8SfUSpPAUdJln4Cdj/mWf2arYE5dpRimGKEOTZlwaqk/BwH72T/PgGn
fnDQGMomJlEgz9TxpgsLDg5t46L2xfZBuanrEa8mCoQLUC6l2+Fgoa5kpKqj
FyTa03ttBylATn7lutGFh+tTb88e2NULP1NfpTzqpsDZB33uSm2toLxQ5/Ca
vweyMtZcUsIoMDP60VDrCdaZOZEdZaRueDnxubcvhAxXD5EVSs0GwdBzTWWh
tgXulTb9Y92/AGLiWVpHNRfgAemqRqpAEep+9PtWSSUBbVMEn/UmUyF8WECS
36cDeZwQ1DGPXkbLag+ySGNjwPn+wmoZsRMlJ1S6utJTURx/4Y3H412g0TK1
x9WlE7X3cs9sRVLR7bSNxxRxHDTJRu/EVnegXL3p9xe6qchTtHiPS1AdNGnu
HorZbEcV4T0MnTQqUk+tnl+0rQGRqJ27G5hjwh8dZ8wwx3i/vjhr/LYKQpXd
EhRc2pCPhDcleD8Nnd3S+GVMqoIv9lw965WtqO6eU24UEw35sJ6hn+StBb/6
cJr9vxYUM9gyHrZIRU5ErcMlaY2QyFpWqE3fgqQ4C3+U8FGRTvek4r9wAnwT
Wdsle6AKBfhwiuyaHUR3nv7DD7yiQJLiwZkeDhx8ErktTywnwWaxpcb34ilg
eCWylpmAh3oyCvpvmgpqsnmznqN4OHR6bv2rJB6OLt1oeKJEg8zIAzJN32sg
9aT+X1vMsV3l54wZjDDfmEqIZ7zLwGtHfMoDc+yUeySbOuaYo/spurKvJWC7
YPqpHXPsvfrpoZSHNOiREPhxc7YUsoZOBx/TbQKXyk1dRj0abOTl/2xlq4EO
tpNauO1G6MxUHR3ro0Kp+hdp/2NtEP+kTEDxeTHkL87HNMu0wHlhXWFlNWxn
mfkGaj3BIXK4/YTHlWXE2h6Z8zJwEn5feNKjIFqP1FJblB7hfNBskAIuI5sG
n1QERJROVaOHrD85xVJCEeNlRpeUFhpsr9MdO3++FHFRd74pZX5Cas6pmROj
NHD5lnpC1yUTdWgUEPO/RKKqLuFei3Ua+O+jpcSz2kIQry5Plcs9UOEziV3F
dl+CpCR6MF0AX8pS13XY0uFWKSU+dooGZvHyXJ+PN8J7rcMJLgk1kFM2d7zS
mAYGJ5dvBH/qAqPp466U3e2gHHmywU2WCmTHVl9Q74fpTpa90t79sJC4eeHb
WTJI1Bfdja0ZBty4psGI4jj0KWbn9FkQYV/OU07X6jHQIIYWu3HNQKQXu24C
3wJYuqfRvbs6AU/2+/hJbszB9prCgPfIDIwK0CUJ50zAd8kb4rdPL8JocZzK
xdZJeGH+duee/gTIp8xvXW5dAtNre1UEW0eAwZFXNSRkHByeEWTo6EggLxhy
XbxiAOxt9U7Hho3BO68sKy8yCRr1QX/ToxfkXj/LkXMbhQrzT0u/4pahO+9H
RcZmN2R2iPIfMR+BJ2Fif4bEyLD546XbV8ZO4O5N1rh/cxj8WM6rZMaQQSWY
T8+ItQ1GDUBd+tIQnOdcq/JcJ0O+FfsMz2QzbBela+OvDAI1YO3jfkUKXN81
5uBqhgfO0OlzQdiubNe4Vy2J7cpLWz42jh9wUOFhIF1j3w/SDW69ivH//77k
Da/EhziIl1jCP//UB5xi6tYhNRRoipVjbGHFQwdj9/BUUy9sBIQ+/3+nea/n
1twYa4aPFOLH96s9wG2jkutSRoETrYoim8HYeePJOmi3uweY5lfoQ40oMFcb
daTsSA88DGczNHLqhq6zr3LaKpYh4VsbZ5jpKPy+PsTZdqwBnN+mmjxMmoSI
6S97bmLdGjWbL9Tr34CCBrUFdl2bRvGF73u5X5Ng7NaAnNLHTnT+j7S+fQYZ
ab+47+G9awiM258mZx3uQqYGu9nfnKUimpz8iQ+4dija1hHW8OpEVy4uH2dI
oqL3fyzH4sYboV/l2JeCug6UGmnu96yfipoanmaeXa2Fbe6aNyu/25H/A7xp
1CoVbbN/+I9zrRrKGI+0rmKO8RxLLpbAHPOVbS00DKmCZtyYMq8z1mMV72Lu
7aOhP08CRUR8qiHL2rbwaHkrYigbdP6APZ7t7ojK7ZFaEOxx9MneaEG/q5vF
2PuoiE9/lJHDHgexA5o1P0uaEXnykm1JEAXdm8x+9ESmH4YcxRnLOpNQ36ji
7XrOCtTjGrj/TBcNRo888elTxUPoa8b2sVkyyDBvsbauDsHlCkrrcjoewvhP
CQX8ocJbklK9olsT7OFwvXVRCg/5/iHuZzAv+DPN21fOVIOZ2GCRM+bYmube
hvA7NIj1s7v4j64MpuztYz5ijjmki28cwhyLMhs5afe9BFwjtc5roCaov5/D
7YHtzRTml8XEiDIoP/tbcEOvCZbvVbCkXKfB1HnKjiV7LVTt22xk/t0Ic1/r
wqs8qJD08W17vGY37DWpndG6+w5m/uoG5gx+gJ6Bkv5ibH9dkmY0pUbhkNm3
rIQrKhQEXRaEkgeDkNfB9DQIhaOmbdtdZ7wsUOHXdL8Y7PFz9mf+Drn5gulJ
8q55+SvoAcWWLxDzJ1v1kxHJIQGuXZc+al33Bt79W7Zl2KbBSMj0vpTqAlhw
PPV0NeYLfLn7o4JpkQbpPQGVxMu1wDTmwbp1Nw90MmPjczEnv7zhcAjBN8O/
T6yrRE0EfkdUSTZCNBi6ViqlKUSA/Wci/1n8a4EtcwviPgEq3NHWqJ8h9sMl
LFruPugFy13/zFtdyDDR9Lvv8KERmOC/BUU3R4A3YB/7iWMkyKWa/RziGwfW
96dcRr2nwH5mkiQktwhvSh3UEGkCZJmlY/7/93d2XWIvuSo8B7vy6mR7oiZB
yfnA2YmRefgewjT/WnEaZNz2pJg9mwS9nPEQh9JFaFRZGja6Ng7kJyrWUo0T
oCx4+SefABEsSVpOoitDcHD5jX5F5zjI02zDHsqRwGJS3D/Roh9SbZ1u1RWP
gfa+Z1NVB5Yh1T+1e09QD0jJWj5eDB2Fc+/3i4sVLcM4g/9XAe1u4Jw5aFzz
ZARWh829pi6Qwf1NxXC0UAeEqT99+VF3GIi6dUUPE8iQcOlibot3K9T7W65v
XRmCCumQiI8bZEj0SBV+GNMMAgV96OzVQfA4MexnjDm2d/P6Be07eEiNZwnj
0BuAE43OMmwOFLj64uqVN9U4aHj+Ydr6aT+sOerZPvpCgaIvxWHvB3Ag9TBB
KD+8D+RtY2eWirGdKHtoj3cPHuJy7OiZqnqh4dTp6mBsJwaFswsd4m6Fyfud
nQkTPcCu5iRo+JkCxAcPsurzOyEnb3bpQQ8B2jdPqnoyUiCtXipcS6oPnjnp
c3Hd7oL8GyFKCzdIUH/T4oCyyxQsWhKerPzOB07JRwRcbBtce+7Pe1eUBoRJ
6zCbmBZUZaVhMrO9gCh7FafVdefh7i/cMS2ZLlSy08bAqElBqfGRN3U/9EFe
9PFrV851oe0UBXtJPSry4+n0qdFthXubG3O+HzrRGsnUgOE7FR0r4A06g2uA
S8Xp2VuNHagq925q7DAVKYkaHUHPakHOdCVreasdKd3sOziyRkVyQQ6ZC5+r
oTPAiC8bc+yfRnt82G4aOhhkdI9cUQWPRUTjcxzbkHNWj8QHBhrqDUDXnl2u
gQt3Xgc4FrciyfzZxZUtKvr8eIaFpaIO3B1L30qSWtAF7Sdt0uVUpCu2nuyV
1wzda1wFJoeb0Qeqzp55WzLSd2RZGewbAct4+t2HKlPgraSUm1NAPezuPpEs
mIj1w7+6fbtr8JC8sUzpGKbAdsvHodrGXqD7tUc3IgcPBb8ZPm+z0cBmJEPh
UUIDvNX+wFSKOXY5R2in/Cp2fQ6ubVwjV8JbRq39nphjaiW549XYHlx32RCx
jS8FRXwBvhhz7DY5byAa8+rUHbKqxVAJWGaHbI5ijnGaXXVvNaHBFWUjcTXb
clDVGEoSNGyC2DfsyT4q2PETE/ofH9QB2ZjrosRUI4x+OSuwe4ACKf88ZipS
+qCssz8/NSMXfe67PjVn1ojWfOlZo9/RwDTKuu6VNQ7tOp8neAjr0giiykEX
hx5QGX9RxCpdCVsfxbfkTF3gdONstz+BBqvVlO83pOsggPLRMCglGK5offAe
xPbg1/Xe07FYL/02WBC3CUsCzeM4ycuRNKC3/btrfaAZPP96RDOFF4BX2Tfe
y7do4JvNXOUs2gWj56LwjLoIvE9coW61UEHRWTpMQbsX8+51LEGvGRgucIZe
nadA9PdwXJDyICTfGSyYjSDAG8s9/KlvyOBptCfo6MwI7ChK46RKB+Fax4NX
Kl4kOMUli4PmcTg6KnjxOd0EHHzsbErZuwRREml8O5mTAP/VeIiuTMPx75vX
s2EeytmOLqtdngKJhQvzZJc5OFuqtxbsNAPRyXtXzmlMAfN6gmaK7wIUHE4T
E6iYBO1IDgGv3VNwiYNFlyK4BI+l2P/ZS4/C3PkMVtnjk7ATuwjMj4lYr6cZ
FmA7iHmB8Xf1rglwPBuf89iCBHlGQ0yuan3Qek6AvadnDDYjZo3shJfhYNPj
KX9EgA2TBJvMhFGwW8Ttf9u4DOlP7mYE+XQB3Q839pMvRqAx3PybryoZOE+e
Nquyawexv37rlkbDkB3A3/YhlQy+cXvF3DhbwT19XLVFfQiGF8+RvTfJ4G28
fL7raTMwZUgv9WA9NmgVJl6oQAGZI9Ap/RgPvju32IduD4B0/HDl/FNsP1rO
aOsx4qHBTIRfwKYfVrUl+JSjKLDx3Sw/5iEe5rkCQv0xDzIiRX3OZFGgg2fF
v6OqGSaKbwhE5/ZCTEeCJnM6BTazTqzNfMb68OlqkUdTD/QxNAnue06Bz+lX
fkFaN3z/vSPlHUiA0SYmZydsP95ZKmITWB6ASxsC9OpW7TCfesNp+vsiXN55
9jlUew6UNw1t9xTFINE/Is1M3uVILUU82rYP6//aj51HqO3IRMjF3e0kCUkf
3bPJ9G8KDCnP8l0+diHYzLZmzKGgik8Nu+3+EUBSjXe1TbMLvV+hjzv6hIoO
nRE2PX23Ga4wDTsOhXeiPZeWFWtKqEhQ8ob6ylg9HB/5e+MLvgOpoTdcq2NU
lPur7B3aWwsPXvAFR263I9aZootp61QUWvsn4qVZNQy/OP6IH3NMO5D3he8u
GnKM77Gn21sN5MVc+X77NmRxPlD1//8Xyft2KCNREsG+wKnzKK8VOSQfkL2C
dV123IrMQ3w9BNI3R0QPtqBWpv+OF4ZTkcQt93qxqDZQfDKwrfUFh/Q19v8N
nCaiPR8ZbB6uT8Mr6/RiJ/cqiKSjSpZGjsCw9FAu8xwZmnic15M28OB8NNXR
2ZAKPFxF2kZPu6FUKLKqNA8PhF47daUTNIiODijmE6oHnhjPVHZpPHxlvSF5
7xoNSFKLlpPTFYAyLFI+YI49Lk7rCL9Hg+bpjrYzd0oh3Ul1YhxzjMBm4EQw
w3YUJTDJj6sU8CsdNz7UNsF+h5i/lvdpILQp4pL8rAJi+iY/x99pgowZqTRD
acyx44ZZ7dv18I0QXFjxuhFu3iZEJSiTode71um/m2PQRig1rf6IkJx0SgB9
/TD6unmVp4OBAkw9IdwEcRzalk2QqIqkIpkRUbfXrzpBxk+YTnWqHSj3lA8e
TAyAnsSMN9xnaBDuejCdh6sbCP/Y9AnvvsHfM1YMn35QYcgqDJdhR4BdZSGs
s+fzYab1wusrpVR45t1QTPPphXxzKW01jWo45yKuIa9KhRRGK0UruQHQqXxO
E9bDwXJylYuuG7ZLhBTjv6oMw+LNns5JXBdcmeUqs9EiQ0oktS3p4hgoeUhr
ber3g7dgvvDPdBKQCFHP2TomIMAcd0hfcBTcI79LfghcAt8XxncOa03BSPrA
EthOgf9Tpl0NxxZgS3zk4mTLFIT65xi37p6F3TeL7Xh9ZuHyU4YzBZNTcKvl
T+LohXmQE5Kvdd01DYoh1y8Yp03BO8EuzcuMi/Aj4+CfAZtxUN+pSAhQmIK/
wabXHV8ugY/GnKPWk2Hg4HdASw8mwfHenjqFb0RgPbhb6Pp/A9Da2x1ZJzwB
ezJufGr2JYH/sh2t8mYvVClG8eiTxoCT1/7Qb+Vl2FG6OT/+HwEiBFYWlXNH
oUn+dFsBYRl6QhKEIboTjlmy3Yh2HwEiC90NIU0y7ObUHfvT3wYbSQk31+8N
Q8SGntSNTDIYXchZvoxvgRPmf4gZGkNwwNLRzug31m8Ns50B95rhXL7GkeTL
g/D0Nu7eHnkKICm/GMtgPHy4Us5Uc2sAAlmMyj7ZUOCA2LUsexs86A2TtNHD
fiCP/2z3DqLAhQMyIgyHmuGJlnXzV68+0LC+lN8XSwFn7UPf2ftagBIQqJgb
1wsCesV2J0MosPZWjnvaogO6nfdJKyT1wJf/UXTf8VS9DxzAEw0toyEjI4UQ
Idp9ZGTmK5tKpbIbUmkaFZVQiawGUkooUbbHuPa69uba67q3ULT4nd+f977O
697XPed53s/nc1/ndZ6u6JSaHRMI7z1j8Em7HhuyMk30xeowcnLGQ7lxHHzJ
eRJXAtuhvjW/1mVlKa6udmmM7+mD1bz+nvpto+iN+liX6ZFL1n4t2P9Fr41Y
pE3qrpOdwN7rrbbWyTXky6v+U2YV44RHOsjBuaQDnOrbc/e01BKNUXmHO+wJ
YqP6qaGOh447O5Vq6Da15FSfY8qsF4tMrpwVKM6hcmaspElqeA25uiBhyZdc
FtknkxOxQKgQAyv++/ixvJpYa5x6EtDDIo2zXXSNkwQHniZqfaMcK3m3rYRz
mkWEsqoT3+jkgvuLksJ/KlUkab/gZo55FsG2uI1bzufC/WzhLq/zlWQX/53U
4DkW0f93YbGdVD72nlRcHJJQQUydOrdUDrBIvnrwuvyVNAisDBlWzyoncvbR
d2lWLKLHuexWvUstbg/aqOb5FJH2fpXJM1YDRE4yReil2gjCLctCYjyKMCRH
/socHYTK05RbMB1GRqibQM7qMrzJ5s1ivGJBRK/j/VKNKlgMzaZPfKby+D2Z
i7MyVK7ld9CxnszH9dmnhkcpx54u6Fxw4BAbPSf6H11elIXVzLKf4ZRjulM3
ZAQplxpOVU1+lEuHZtmamzxUhBC8/o6WcYKNP8r+V82upcNPe3CNTUExnu16
sHWjFRsLTlt+c32fjWUahcc1jhajKCFQYkCYDYMjKjILeYrBq+DsMOdVhItj
wkPffwwjUlTi2p24AagvTDEuSiokOwJjf/l6DpKH/Mcyf+wbRtTHd0RvupjM
q06ELaJysmy7w1ZrzgqQ+krV5eebcPUj29/CMQTGtqo7VTezcDrjQuD8SDOC
bJZNs+XfImY86tlw6wQyv/T88l3cilfq9jqcPekwIjw7rG5PQKUlVlUlvw3r
eR7XmVsWwax78EsptS4cSREtSOzvgEZprw+DqwpzWkbC/exxnFfMdn6wpRsB
bqyA2J/1iOfSiVUPHcO/+VuDdmIMWJiV8VtYtFL+1z9JrhtBdpVN1nomAy9/
JF3mq+5C3XRhJOeXIVzbNsfddaoXWY25quu8etG3S65xgd0ADFU4PYXu9KLu
JFm/tK4ft17ZP7vB1YfTkedfC1v0YtJl5G52xSBGyxWMxe/3YOebH4ml3xhY
GJo6qegyjO3Lixau8uhA+cpkz/0ODKjqONi/yR5Bb/T56E3sFhxO+Lav7mkP
xlRmg83LR7Ht78N5x+lGPNI7eWCRXjeW1wruuBIzBpE9TWcvetZjfHpOx+Ff
Jz61+//n/N84Dmbcmg71ouN1T8bo1qwOmPz2U9LvHEe89h3Hb/XVOKGtuej0
3XaEm3GfWEr5fjtwa9aO45Voi1+77ohtG46wkhWLE5lwLnR1C31Sjt19iWtf
U46tqxyvEaIce2djqrn7RBkCBNZwPtdowR7R5rdaahNoLjLkjK8qBX7pmSbq
NyNczfLIwjMTeNzGdZ0xUgpNPo5WLtsmfODa/N/onQmIdwqLMvvKwDJpF3Hz
aMQ95b8DMpRvkWNqt5PEK+F5KiVnycMGLPtcmdJE5boXWlZ9WwOp/L2yeWqB
ez0ELmaK1o8wce2+xvmFxo2wWEhz/uREx2J7ix+2L8bwjWWVuPRuD87NrVzh
9CAH96xMQ5yONgNLepS2F0+gX7rk3vFfJYTn/pESz8F+ohFdaKpxZgR5sg6b
Bt/WEvOUsZVH0pmEr+5c3/NT1HVxGdZYvpBOFibTLOs3sEhI1b214kLVMN9N
M/juUEvlGEf5oCAWyRBcF2DpUIx4jXsCji9qiHX3pSz9IhZZn2seesqjAP3x
r4hBZTX5OF537kEvi6SQyxq9nXk4fvWMFsffKnI3X/frJJXH7GLMzw8Y5GKv
oreMrHIVWfnIh3PmL4vcWpiUkPQnFx5j8/MPXStJ6JPGm8t/sYjosifCD+vy
EdLlyjKOrSBh7/hWnG5kERGNoMh1L4px/qXYrf/ulxOnjCmeyD8TJPekbnzA
0Xp4G9598y8nmzy21X59sKqF/JosXfvSewJHbmx/OXG4BHfS16iEnB2DV2Fb
XKxML2J9lw1pbCrDZg+pLxerWYDrtqzXI2VYlXbh/YO0UricVFTfTeWiL4NP
np4ZJ7B1DHd6RjkmxyjMCvqPjXOxAy4Nxpn4+LbN7B3l2NmigKfmlGOrFM24
f61Lh+OhP/YGlGO/v2ac0KT646GgjNofU+nY3R1vYlhYDPvzz/OyTdjYpBM2
Wi+Zi7+XM3xu2hZDudTi3/q/LIQIWazgqi7Ft1BG2j9aAbi6X8sVUr1HgxwV
+mI9Dq5NOeMr64pI5tndb3KUxolovqCNIeXC8Yxs+cz8YpKj5yXjzsUmtz8m
Ti7KL8EK7WujteEdeNbD0740MRIGletVlTuZsD+2/bBweyc++9ib7NyViA/T
QadO3GbCJ4q/uyezC7dH4i5Pv8zFxZUso6D1TOw//9rtCncPuiXWbwswLcXN
uC7uGdtx7A6zX6BpwIAE24gv8Rgd+SKc+usNx3BtTmL5cd5eqBoJdg26NWFc
Z2iNfscIFkaErlqa2oveMhO/66ntePXDmem6ehgLghd6PBHsg7rOqRjXjh64
ZF3IUVk2iKzHSg3cO/uQ99Xz+3GTPgie96qvZvTBRc1OSJivD9m7jFMqzw/g
r2yFrXw2A52eSu/CU3qhKHJLcuPeIVTS6h+rn+vChKgh5w7ZXnTJ37x+KHMY
hcc1U2/VtuEXTezVV38G3K/1rxD7NgLrVd/zxD4042n2dX1J0oO1vj99WeOj
iJOPni1a2IhjWsszZU91Y1bsw/n29DHYDjUWiNfWgf+Qi27Hii707J77cvvY
OLU+PVdVXURH+VIf3v7CDthaLVqfPDCObDbvqtMq1ZiUn3fJuN+Ojq6CBcdN
mWAv4dNdtbgSrT05VR+Pt6HqTA5jWTIT93xu/3C8XI5VH86UpFK9UnHe26x8
hokRne3G0zfL0KfgJPceLVAUTb59THkCLu6vhLZS49vnQPHBm9rNMPXJLGUd
m4Dn1bx4K98ydF0tK3xD5eBOH4uReY8JpLLDK190lmPpZjNLC6dGmH2J/bn5
6gScbT+cDUqqQuWzq6yk8w0Qm1EpENeaQNV9l9vr1tehQi6t+Ip8PVZzV8hf
u8xEVlfT1kJ2M1bmR7cHG9dAeGpm03qPEXxU32K7XLEfj5a5WLapPoUNlbxU
OeIxHyX9UvcnG9cyDc7Zj1QS74rVD99bjpCfUROR3o/7IS3HvS1+A53YBWwS
mdKeIHLzvorJao1Q15VwVOCnk3j7ExW6YJHZaWHj8pQKbLn2NnnPxVqSe5r/
91wEi5wuZ/60NqBBNTLvklJMDdE+2htHK6U8ORmi6v8tH9bh5wduVVWTR9nH
F//uY5GhfYe13G/kIVVL5nYplceetCXcd6cciw5eIW14LhfTBkEX47dVkX0r
mcWmv1nkwLnE+eykPITF7pCsdawkGgnZ+0QnWaSt63dMwcsCbBgPF/3+rILc
vyFzyTCPRUJ3mfg6BZTi9QNOsUDZciLrESz1wnKCLBZzrPpK9ZlUN+crnj6x
5OQ9j6C59xnETbk34A7Vr1+3NB75FluK5MmQVtU0Jrj/DRbwpLWha2Mm91mF
Mvz9zOHLxWThqqS2LDlegoC+/d9zv5QiLabfIHkHm8pTHDeP6uUhfCYopZhy
LCG+h9v2MBsz16XIPpKBv2FFHFmUYzRYiOpTjvW5SquHCaXjuuLDB8GUYzpr
It/YHWOjaWf23+NBGZAQ/qJ5pqgYS9+NsOkGbCS+S2uRYOVBOUgkOZRyzEPb
0rOpnIWaFOdNnU8rsUD9+Kr/dqdDsujr1TDlahyjmT06vIiNw41JF9440IhC
89m9ZtcnCG2BjPlsejNKdp2dMnpaTHYKiFxokGCTumViYa0Hadib2XtW4DwD
Js/+BGcviobY4Q+xnhfGcaK8fbXAFANfxpoa9nz8hKKUb4JMnnGUc/WfL9Lo
BZd/k77/7gI0NrYuPRExhtwb32YvfunFmuMbHT2jK7Ci/LwaV+0o1h068/jW
9j6M/jNUmNeph0pS09XkpBFMqJ+ytnvTB9XAXJEjri3gVzS5q79zGCn/pXws
ZfdB5m1Z6kxgJ0xe+TqO3BjEggXyZk84+7Fj84GNzZkM6Pcdt95MjedgxhoO
yc4+0POP+CT+6INa3CaR7uBe3PH6HWHs1Yf1Tec2ssYGkCChqxSu0YO4Y9FT
u371QkN+/daOkCEI1/7+czeuA1daB+hplr0Qthp2EpsZxqZXcrWRDv+/H+va
e0mqb5b6nmyQEBqFyErVU91hTcjw1nJU6OuBbPHYFGPJGAI8W141qzaA4RW1
5MzVbijvyHGdKx+D/aRvzeU9dVCtvaRFkQ1LLX/rBsdx+GYrNP9BLeLVXpt/
KO+AtLDucrnxcYQFVisd/lIFU6/Dl9MftkPu+TMHIwsmVl4TPVpaVoGONpcN
fyjHLjOlvaUpx6ozDEN3XixH0MSqwgbtVljpXoy3/sFEQZO6pNbnMqhLtgWk
7GnB/jdCn7dunUB6yHmrzGdl2G6v4fdrfzMW8cwwBMwn8K//k89pzXJku2bH
7zBoQod5IEPJaQKHzjexZhdVQn5MbMNhy0Y89LDRsKLc+zor6a31oAaXkqpn
n+g34PE/A3WNZRMw/i7ptjSzHpGypa//f/+IFis5pYI2jiXnUpZInW4HV413
b0JOOVJ4uriHHgzAraVpRCl5GFf0PrTViqSRpyKXWGkcdcR1KqJOlbDgcM+w
NfVxDVk23bGpLneMPDn40uBZfA+Kaf7Fiw/RyRaeDXvDYybImoWH0NNchxVV
dv1SonSyzNDWRoHqZVX6zp/D88rwaEzunP31WkLfLP2B/zWLbCo2MpKxLULM
pWKF3XE1ZOHp667mlSziOjSp+8MnH8tDGXLG1dWkW4q2aryf6oMSZHpkdx6G
YsbOq1OOrZjUWX+bcqkjv2v1k4+5CB01D/iqUEWYK5W7//5kEUbwSo+gBwRq
mUaC3KcrCW/OAcnjoyxi4hXSsj60ENrdWesy/CqIzB7ZqqhXLFIif0qMd64c
4pKHx+XOlJF/kDpszc8kNCOJTYXKnTA+k/TlgU889Nm6yj/O0qDI/UZjbxAb
lyZG418ql2Ga5Dy6nEn17Q2F98ZONmK5fnLKGlUqj+sqv/PjYINHR6b85xka
1ioXfXv/tRSfI597lO1lQ8z7QggHKwcWBnJfmJRjMzkycQVUjop19b8ufigD
qrzRyjWUY9a+d5x+HmHD2/Sl50u1dHS1iI8OUo71n2w/uZB638hQw9vXMBNP
VggovKEV4/Grt89rNag89tnauSkoH5OPZd/IWRYj0rH78v/36fsPC2QtH9Jx
yTWq/uP3YHRak+gIvILsy217yn6zgU8lsbcf08jbJOE+7qNUHsZYRaxLHW4+
qmMauhQTSd1nlu/V2MRmbf1pPetCsM3Enh+Mo+a/tLT+fZ1YEMzZzf4ZBW+e
Tf+rlf3QL3sZy2j8TOUn/h8zEaPoO7J19Nj+fijfTpyw3F2EqhRZ55siozDK
TiiK8OqHl+vLLe4m1ShLd1B9rj9C9Z0Hbs/z+iG2+fqyL/UNqFM6tcdaahjV
vyTMtg33Y+kOtf7Lc63gu7/9Hit9EHuNb0jkj/Rjne/uqviF3TCv6C4q4RlA
T1bM1fNZ/aD/3XMP1r0oeJ5aaqzdhx9B0konjvbD+K6E2PbL/Zi0C9hQdZEB
G67umd6mPpgJGLwONRiEuvm7RpzowlErSdffSn2QKp57ub5jCBXhay0tRNth
czHPX+RmL7xMbp0PkBlBh3Hsek3VFpR7O7muz2NQLvSe4to7iog/84GspEa8
mk4WeT3Xg00NF43vi45Bq0er89r9evjudtMNf9CNsVTJNfGtY/CeOSvInU/H
TJRjs6pkF+T5lqSVuY1Dpv3orpCoGvgxzq/Pr+mA+OyI+i+qb7/eNW20y6IK
j0J36V8NbMfJl6scWJZMuP5y6d79tgK+mZu89lOOJd+8IiySxMRQ/iWTH/fK
oXE4fNGURisWX16xNeM7E+p37yUocpTjRNTe4sdqLdR4tO/yk5qAWZ56apJU
OVSve57tUmuGnbvTFjH9CejzHV8ZKl2B5WeqbaX3N8GztUf9k8UEBIJaD4w6
VOHYoQ+1bFB589PQxRe7qR7qeu1L1ik68FeA8WldA3KNdkhdymTieKvT6wO0
RjDqjlaH89Yh9kqTsubbMSw87xbotqIHWaECTVXjBfBvztiylvrdv65uj6q6
ykRd5lq34bU0go0cf1/VMYjTl7trEwvGcObOFZMTHHSyy/KOb+sKJlmqb/dM
9HA7Xi/cn/TTlU7CtX8VfOmZIKdF9l1U56SD41WNhLo0nfizvv2SdGGRYsOL
4ls3lyLkNp3/m3ctmW5coG+WwCJX1j/krw8rxBKxJQkxb2vILrVvBhtrWMQ6
U0b9p0w+RILF+copx3aJW0acHmCRAt/ZSxOCeYicy6qw/11FTH8NmK/7ziLr
7nKGr+LLg3aEb4m6fBWxdZdYV0P5NsOb+MtKPx/OZbUFnccqyc+03QHK3SzS
z0+eieYVQS51UYnXuQryY+s2zn3uLHL4v/JGf+lqcEJGeeObEiKwbbXV772j
RMXyl41hSx8mlvdKHdDJxXyw2GWDig4knp3n/xjGhO21epHGy2W4fGa/qSZY
ON0lmc1m0xE8/Snx3S4qX4vaie3kY2MPO6mKVV+ICe0tzJPppUi3qq5oVWdD
83pL4obqbCRxx2ClcimeTCYvLTVl48OmmiX1M+nwuPeEb5By7KLp6CtLyqua
a00e71zSoZf3LPCgWglY7E0t/7+v7F7m3+bnKlkICF7Nz1VSDC+F3/pNamz8
Xr6c69ZIAVq6Q5NfqBXj+FG6b0vJBBZdEczpGGqEa069XJJ7InFRiw1W7S8k
7wMswvwi2GDdG5Xwe0YjKzuKYr4UUzn5QY/E9otVmJh6OUbXKSY3Q/Q/LzjI
JgrmvYmy9Hz02bovj/UYQO+6t8p0qTjkFi29Oft4BNmnE0xulA+AtsZI52Bk
GqpMLFJ2KY2gU0nk4ZruASQVfXc99v/9M3XcUg6lDOON8/boI1MDuMIpsPqH
Ty12Xj3x7F33EJLCwj8I/BnAhvdZ1m48TThJD+KQJYNwFeQalBqmPl+o7Dn/
/na4Bu4NvWU7AEET0w3XkgZw+mPlM7YM1VOTVTY+renDqg6V3GD9AQz7BXTR
m3vxWu+CcurmXrwTVdeIL+iHad/zN+1t/fj8fY9L+I9u0Na/vRgrRL0egZ9+
+CDEuG8xzYs64KC+rsz+eB+Uo3z0tai+Kn7KN0y/rhWc9+cnb0T04nffT347
4xHwlk5Mmm5rxgr1lQFZdAZUnp2bv245ik0c59fYDzfA8+SufMYyBr7nCL0e
3DaGbaeWNIX/rIPMynzx82HdkC0ri3AYGMP47B53WRs67tDSv47KdkE491ZI
6tVxqLhIRXUL1qAlvk5Pv57KY9ofU9SnxtE36NGlt6YKZid56pYEtcNYbBGn
oRUTk93912gvKvBY7Iue+7E2CO+tjWUkMFEex3Bdkl4OeZZQ0ux+aj3Yp/q5
hMkE30ftZE2Xcmx+xq2xdlsL/mx8s0BWdALsnWVC8i3liBL7aFgm34xjhcIZ
d/dOYJ/rWEvFjkq00E+OvNnaBL15mz+WmMDNk04XN66qwZtNN9oXSjRilPXf
86wVE5jaHrP3SUEdNuheuXGxsh6r/jDl7bSYYOhXG9qcbMHWJ/4xjUW1kNCa
F9LNGEGG4wtuh7Q+FLic+UCLSYC+r0erFUcRzI3iAv5Q41bE2/n0tVcVRLf+
9p89LkOkTfzMuuSWQfRVylm+p7wqm4r7t5nOJCmkQ8P3RjM0TWr3u9+hk/dF
nZtfLWeR79tUrvVvrkb+BRXZQwp0Ur5ztK31Gos4zxS37qsvhsrjY0bKfrVE
hNZGk/rEIkXfIrzNJwuwelnvhOe7GmLvPh58kM4ilu07PiwqJdg2ZfdjnHIs
l5/jnTPlmN2BHssmgTzUFmxWUf5VRRgZu1Ik2SzieSTFtC0kD/Mhr/ultlQR
17j62dAJFrHJvBOlMp6P9Huet3LNK8mlitSolFoW+Sh3Ke+PVDG4NpvcFtOt
IFdTydc4RRZ5vnnvEuNPdJTpfEpaxF9E+F/o5i027ifcc70LWnhHEcJbMxc1
WoSNpx08XAsG0Wh+7mkVawgfhCS4FCLKYMBvIHcqgAVpH66rJhuqsfKbzAn2
3jLcqd3xb06EjRttJ69dCCjA5hOfT05RjpUHhVUJaP3/eWKs1wFdWZD6EfdE
hnIs//279x5mbNgEFlo45aZjy9MlOXOUY2ZZN9UdbdjgfN3K0ZWVjg+XNxp+
oRxTz12Vokcdbz+u7HxPPxtCMc+yT5dSjoXs5XeXYuMi7/fqlMgi5BusLAug
0XBd+MLsXUUm6o3XLZn06MROk6Wx3bfyyGb15f28463k27Xk+7uoddLX/ska
+6c0smbNQOezeRZZ9uOynrEa1SO8txxfKVNMNnQXNMYdZpNGPYdFAZIEnt+X
KF6cGYQBr3lbdsob2E8Ei3TvHkapUlvRAdUhZGSMdEqu+gpXTdW6Nz1DWLTX
MVFUaQhzQn/n5pVLsH9SoPrSiSFMtxwUvSg+hBix89Wur+mIvHDR2+/JILYe
zw/y/DWIZ4dcdPtXNmN31FTyhRsDMOJO1olIHYSNld+g0r4O8HB0mrLl+mE5
usyeQ38Q2+84yl7jpnrt+rpDx6i+2rxJz1Itl+qHeuFTL3f3ga27SMFHnoGo
VAu+8/wDyBw6J7ZGdgASUucSevWp/naXO73oMNVD6RdF8psGYRhrMBl/sh2T
2xSGVt3tA//yGM1A9WH03cg/2ZfWgh2tdDWTlF5Ub9vP9+HCCM7MX8vXNWlC
7oU9NX09DJxyGAsuPTuKhdKPhB6jAVEGRv/tXcNAl7ksLQNj+MHL+XDmZh10
s5bdcIrtBtt52d7kiTH03Wdy5i2hw6dn47mEbV14u13hv9pb41guKedkmlGN
YbXafWcaO+DT+a1L+Mc4hDhr5w6yKlG6O8LHicpjpq3c+s5UHjMrUDy592MF
ttpxaPnbtOG3Lc3uVDyVf0KjuE0XVMD1U+q2gl2tyElZb2AzxISH2+fst5Pl
2P53+6a/0i1oWDy5vXD1BGYj7Ww1EiuQfKpFb4d4M65NvU2NkJvAXPuC8agb
Vdjoc3zqwfomyHx9x39PYgKmNUU1Alx0HAiaa9ow0wD5ppzy6BomHspcX7nO
rQFMPYPFJtb1+M17b9FM8DjWjPRfjKtsR0L+ltn+e5VYs1SsuP/AIF6dGKT/
NzKEc2GZFfTBdyQncM8Rvq3F5LcP5zc9XzZMZp/2ThjVkKf/aX/mCx8lcjvK
i2687UXhnYV0/Y90IuUj5bpBf4Iw3x61tX3bgIc/JHa1PKWT9LfT7zLkWOTe
oevTec0V4E2gmbSp0MkqjpvKLr4s8kMxxK47nQYPs+m6s/61RP3E2YS6NBYJ
E9mUIuxUANk8s4S+9zXkYO4BjuY6Fhm/tuil3AmCZDmlo5mUY6cPVV3+R/XK
N0F5C55tz0N/+dLbz2aqiEnMeslwJossWir+r2MfQe8Tg8v7NlcRH1vDk7zD
LHLj8MRVgcQC6GcWi9bqV5IX7of3X89hEYkF4hlafSUQW2nIa7+4ghy0CTum
UjBBpKdfnFsf04CgwTOVF10zyeE0URu3Y00kNcm9ds38BBpfR40drCnBzhu/
Qm3vj0F9NK+4aJqBde4brqYmlWGv2lxsfw4LJ17Iiju/LYdMXFmfDcqg9XrM
dgnlCYeAaE6Odz7eMBn3HDJKEWm9Vjj5IBuHNayNT6/Pwu7gt36gHHP1Kf7Y
Rrn0/Zm/V8zzdHCHmu0VTinBdR3xz2LWbBQLHAhaKJWBNTF9lso7SvCc39Yo
9D8q1zlu1HOKzMEON5bwpbJinDRtjNjOQ/VDhw3RodTrsNLqNXVvivAm1WrT
yJ9hfFWQkrOMGsCEhmDIvueFRD9wY0bD2kHiFH9IY+bFMB7x2q44FUQjXHzf
HgxsZJM1zp11SlSekxbLsDZfXkwyv8s/+WzDJgxnzzcygrmg68ge7VIaxvOf
Gjtdfr5FtVQaf8L8IKI7YicmbCnP+lU/vtufDj+5wkCFhEF0vB/GXe1hvJAe
N7uoVwp16wqD0q2DmAlJKXy9Zhi97YZx/2zq8NmP7at7ZgBeOxS2ZZUM4drR
Z8HcHc2Q5y2JXnOkH9uyxYdaLIdQ8PHl0OJlnXBNOnJ0kWgf/L04rXxKB/HT
U8hmlwMD03dWcx/IZ2BDK4+YguAgjJNOPov178OHCxce/n3fDZlj27+cMx3A
YuhUhThTntlXJQ51dOCD8OxTE89+3B8kK04uGYKr/utTGcptODg5JlYf04fD
vGc5dM4Mw/RWsdDuwmbox7Wty6L1Yuvb5gWj/iOIkB0bHgltxKfGyjZlJgNS
Z9asbvcaxdFHR/9L+lyPVOX0yVxhBh5rpkU+MRhDXu/hT0sE67Dxk3f2UEI3
Yj+tWFs9PYYtzO2qmkG1kAnm/fFmexcKFUY4DvqMg8fA9ajQ5WrY3Bm/Kt7U
gdUqWY8jKMeeHRT1utVfiSsszaj/P/+naFLwvoY5E/tFI0N/tFdAOUvhpbNF
GxY+lGi5F8tE5K4+P40zFfh3ND5PWKUV+0s2S+7sZuJdl9WD7ZEV2HBods/4
hhZM75pd1bV4AoTxfpH0h0rIHoyfusTbjJadxl9c1k3A6GWt6MDfaqiVW+Ru
+NeI1rJukebfTBw6e+vIHdU6uB4u2Z2U0wCHNyw/fqoH3lsd5eQS2IRH4hfM
GmLrQA9l6Vl6jOGR47k3vTY90I7nF2zbTUPft8LG86+6oVZhPDv0ehyCHzaa
jt0tIDLfnaST3TuJn6nTpxpTJl7fPB4WJEMngQVFjz1Nx4laspTbrGgXuHiI
jUIHnbxmCJk1Rk6QMg/5ra2edThl+yNeLJpObPPfXKnXZJEFt/d2m/4ow8HB
cHfNnXTC+1z+88sgFrm948/JysoinLh5rKMusJb8uMpp8SCDRbTbKy1fzubj
/Z8nT1sTaoha+quj3fUsEvVoh5GyMMFx/heTCpRjJY/5bwhSjvH98hArvpCH
nTSvgts/qsjdC5zpNqMsMuAe8G/B0ny8WqgloyNeRUiX9Iru/++XJDy51eBp
IRpNBc6+31NJxKPtJixiWcTqVNY05/Jy0Dui2vn8ywlPUdJM528mMTJr45OY
asHuh9e/3UsII11kuNuZM4l4r2uVePONjW2BRCd7Yxl2yXQmKX5iguvD2VXm
79qwgGPdmuCsMqxc/EHbvouF6hjri/xLSnFk5Rn1bQfKMNZImvm3sjH80Uy0
5iDB1gybchrlmBvj4+5MXTYipUry7K5mgr2RfDChHPupftz9G+XY/Zae7NKQ
dBzg8Ly5m3Ls4JRjsJslG/ua+QLDP2Zgub/YkRzKsaktsvte6LFRnqB5J1Ax
D9WXPkqaUG69XP1GJYzJwq7LQeOfPpTh2UanXZJxBXhZ98DAU5wB9fqNW37q
UvNAO/rd979F5E7CSz+eiTFiNXlNKS2Qgbb7+rN3HtBIU1SFpNBuNjkTfHDj
79+FUNDKmRP6Tvl2oXtj30k2cSjwenTHMRuqWZOBD1VGIHQ3pD2I4x1apzV0
03oHsKPWdA3NZASb0u1mjXdmoKXsW/ul4AF0D4yI6kmPwMe5906HfBmMz7fo
8AoNwPHwhLlVxzAmrPn9DL/Voa4vWe6adT8cHlq4CZ4dBiNiv/wBnxZ03/2d
onS0D6apbxZFd1Lr889n9/w+diLTdd2FJ0q9eMuz/2GX/BDCV/dMDXxmYEnP
p0aX5h6I7fFl3Ts1CLvgnakHKymH0hTtv6p24bWSw8YN9wfwWkyWr+4l5btJ
ku3d6HbwLPi3IDC2H3krV3B+UhyClCZr0l+xFXERjCH+rD5ESqu82XJnGMaa
bP38qSbc/RPg4NfYi03fb2vtiR5BnhH34sVU/hh8P8Gz6ScDYDwItg8axZxJ
+JaiffWIamD+fSfBABkIW9JpNgZDX379sjI6Xt6fa5FP6cYB8YbdC36PQcRk
jlNZoRan7os1/FbrQs/1L5dU7ozDY/g/qx9G1YhSLEjypvKY+JkNTbnT4+D4
+pAne6oSBzP0im7fb8eIEFqLDjOxiFUfWCBRCa4nz3d9M25D32XttE3PmdAP
9bZoGa6AQ8AemxLZVjDLPtfzNjKxanO7TdyZSuyKXSfpyNeCH2vFLHp+MmHw
aFV7YHsV+PMslHz+NsGz8PCruD9M2EZVKYWU1aK90bO0vLUR3fUDB6JLmTB5
oWr05X09sP12hpJjA3pOKZ9b9GccOiuqBFWpHhud4LxO7Rwdh+bOe2qFUX1c
O2NlVEEfft2UuaP/+TPOxOzvu1JdgTZH4U9c29mYan7C9nUoJ1OyvGdm3g6Q
hBvz09GRw3D4I66nmk0nx3OllDQOM8lLrU3CWh9awZ/0bKX3LzrRfpekX1E/
QQ448axxjKnFuZGBmfvvqf4ofjLfyIJFjr7Nbml2LEWgXU5R9R46sbba6f43
lEV2yf/2N11cBKEik00+j2vJxHyb4aVsFnnc6jIr8zIf3YnFBx0/1JDDl47e
cGxgkVfGZR7JP/PgMiNip1NVTW6LlG1N72WR6KiN+6Or8+D3NCWmZ7KK2CVu
PqY3yCIWG8I1d9/PR4Vl6ONxwSqiOWW11aORRa4tP6Cw/X0RaOE5xd2bK4mc
RY5j8C0WceA0m+KpqMQjpwuHXe+UkXASvdvcaZyskHhUlEOtyyr95f4HTiRj
10KJpuLCCtBdV4ip7mXjcz6X4r6MMvRFLgqITppATHt9a7pnIzY6RmttKirD
g/wcvQPTLDgsls4o/UNDZrX2uiiNMjz12V8cq8xG8p8Bh/nmXKyIWJTMk1mK
BsucL0b6bISsP+Xh/ysDtlZPDe0oxy4HK+XkUI4Vrz1XnPImHaarVBSOUo4F
073eGJqzoSs1kjdnk4m1H1ufGe0swW3b7tbvB9jYe+fYm1Mr8yEVWLAujFaM
u10G7b5fWPCPipr5+64KnNbTpumNX7GkILcm+l41XtwJE/TgYCPR/qWT/Sca
Obnq3QUP8wni7Rsh13SqBa8/lD3S96WRlAq9UlV9NrGbd32prFmATRfSAsda
aeTb5bLZZAc2eeut8LxuPhMxdeqLFJeMYso0eudo1ztEc2cI8fb248n1Yyqc
wqOwfbHuXtCiTPxe25QsGN4PXvpHdwMG5d6D73+2D5chu4n8sNnUj6yv3pZf
b40gsUYySsO5HqaRnJcOufbB3bDlY+L0MHb/nj78emkrrv7ad3z9zV7Y0MOd
o3WH0eWkn8pDze/v85upgs9Ajk+ikpbXEFBcWmT7jQGf1xqModPdeBm2dMvi
6EEIrYlf2DjfhzCRpB0fpqn5789Ztjx1AIr/bm6xKh/Aqr7ryeNP2hC5+73p
hvx+SDU3yfkbD0HtiU2nk0kLjiw2mm2r7sPejb/Kb0UNw8R+6O9PrSYcuFH8
1Ly3F6o+V1KupYwgIXX1f7oXG7BL/Xwt3xwD3ZE/70xHjIIvW6P1Sncd1oZ9
9FWUotaN8mSlkSNj4DZ/fj/Jn45spZp9Z790w8EjZtbt3xha2rRve03UYKg2
VCRrRxdW3T808ZZy7FLvbLiydjXU78Ys9q7vQMqVTztvT47jieB2cUOxKtzf
w5jnvdsOp6ixpfWGTCym3/f7dbcS3nNrlo3qtVE5n2N8QQgTItCrKvSvhMVj
TxVH8VaUuy4Pvkb5I626Z1OedRVunwvtruBowcJiJZ7pPiaW8fVrimrWINWX
6+tYXxNMV3rzWrYxYXhirpQ9Q8fZQw9EPOMbcahG6p/CbSYcTB68Kb/UiFG/
gZOfRupR/KjrpOX+cWRrvg9l5XZggfKqJ4mvquApcMk5RW8Q1r76fY8qhxDy
PJt386sX5Fz7eflfE5kkbedUlGs9G7E2D7cY8NWQCP1+ydKbI8SmvukIl0I/
VjUPfvBfU0fGewO1bzKZxGSxo/x2+yaEbD99S4Onjnx37E9b9WeCtLpdCgmY
rsKGMYeunk90stouQybrNItMf56veiFWgsjXXZfi99NJEm+G+1AUi5w/aPn5
1clC5G8WlAsNriUJo+cbknNZRPBuTU6iZT4kX7xsCaUc8916buQq5dhOjX8z
fd/zING5e/RXRTUJOcd1paKHRdIC/q7fcIggsvW6dCC7iqxw2/lBlcEiK147
9s5uLEBGR3JlPF8V2f5Y+/TaUha5ufveXvVfNFREVhn+5Koku6sfWAXpUMd3
MlePHK/FnPTZRuwrIe+Ec5y+s4ZJtpKAp4r3ADr39i6uryTYdldoPEW4BxJW
fGreydR42fRsS8aCctg2ae9hKrHwsGbZiZ0idVgoemuNeHkZIvjsdMa52Fjb
31VabVOEvxCdStcsQ0eNtSLvDja2LPK7MhaXA/X7UWcNKMfaLrLlPQ3YGBBx
v9gVnoEFehZXz1GODayYr91LOeZJt47Irk2Hnd6xaC/KsS+/lPZGmLCxnDF/
KFk+C+kv3g51Uo5938DJM059vq/kS52GXQV4FDCehK/F2JkcrHvcnIUFK1e4
lKjX4eu+7HW2GY/hJ8IpICQQhTR36f+W/WXjmvu7S41DNMKa9DF21maRdzGH
Kh9M1MFYi3sHzYdGDn2lPW8zZxOu86seN9cSvNEI2nqmkEaEp8zVz7myieNx
t47pugw8yNx75N6XUbgzL2ofCnmPnuyfvP5/+3CIJznlLxmF8dDnV13JmXDj
XuEWn9mHrWqGhy9fHUV33tC+W97l4HXP2Fij3we3FXkHfiwcRfCitb2Ha+px
z7dd4HRUL/T+dS1LPTUCpciOsEserVg3o7CgN53y6eAPy+/Rw9j48M/Ywrgu
XFk5Uy18vAfKN4LePS8cgmfDgtmnG3uR6LdBYfvmLvSbRp69VjeIynvXMols
P04+uFfgzmiHcjhLT6p5AGr6Nt2rmQM4uL7d6FpCK4aLdGU1W/vxXslkg7nL
EJKHlU0+PmvGsx+PXrC6+rBvldnH3R+pfmyhTVP/3Iiqw/5ir8Z7cXEZ4dAh
I6jbujVs8aIGzN5f8UKdqxfLM9YdG40dhY5FxIHvwXU4qizBeWULA57Pcg2/
nRiDls+lqaBjdCxruChSlt4NxbyTcfvmx1DQ1ms+V1EDF+lnfiOU18pWGVvi
bo/DEZUSbyyrEda+rGhlbQcKhM7bNbHGkUE2b5u3r8Jlrd+Twp7t2HpYPFXz
IBNGXrQ9QYurYOzusIfvQBtmIo4frH3ABM/g4tUPDldB9IqizYPVrfh+rXt/
XzoTj6Usfr2+WY1pzn/Ht7CaMWIkfX2ynAmF+0+7hL7VorLax+ZRQROMF67Y
/T6Riahi08B/WvU4aMpqem7XiCfaFT3KEkyo3hqZdExtRlyf6K1jovVoa1G1
bOMfg8V0QNXVbQwMjX3ewHeiGIojp8OEDHuwSGz3yxtnxnGnK9FN7Ckhgf5P
pT/3tpIoufulL3dM4JJA5aMDpnTytbb0Q+fzMfJ7xiDz9JMeOC2oMD5qVEdi
BUvmzA9PkG0eR2StWfVIazR7fFSsjuz3nxAfWU/1x9Mb+q0rKuBjf8ow6Sud
LH1ZIyh2gUVCe8+Pla0oxsab3F8n1enkoYZHw+toFtH1FIlXaytAZseQg3gI
lceiRKz+v8/RONcSgxjJfKyS6F1vRzm2c/MFVV7Ksa1KU6bpKwg8j19O3FVe
TdaJLCw+0MUixNnyCNckwZH1itLHx6tI+MJ/sz1tLKK5NzUxrrMA4d/jy1MX
V5H7pZ1rg76wiOjUWZr50xKYOvBJLKZXkKS9RgcfTE2QHQZP3v0Wrkfv4vzI
5U0FJC36tdmSHb3k2yH/iBeRY2jorpY/xKDhs+ga2TMdQzh2ekbgVOkgEjzs
HPhlyvFdh7ZX2ouFJKIzF+BdjUYGP/eV6jLEsP/GO/OxcbjlQ+tC7kKcidQU
jtQqAz+7qzTi//shXXZ3znubjV9Nxw9dpxzL2nc+3cSQDa4iPpWtZhlwmHk5
f4VyLMtsiYmrKRvsrGH7qtUZ8KObX3pNObZ3p1C52n9sSGvttA2Qzcbw0fdc
Bruo36eru+22LBvhm+438CUXQsUqfkj/HnUdjn45fSR0AnZ2/ds1BpvAWBK+
n380ifjZKalciKKRld8rQ376sfG4sVwiYopGZg4xlDOo89aT5phTj2rIfV4d
3eVJI+/qT3H62bLJa3ItnTcmFyLxWc57k2jES3H1nqMX2OSqlrO8QFM6Vo8b
b47UHsOku8a1RrkErPzxr/2Qch/SFa4+Mtcdg/Od7LWL92SB6bHrlvSPXhTc
I6XLfo7C/9kblyXz5Vjjf6VV5WEvXj5Kac28MApPs/qn2eINsN7exKE6wMCe
5PMdc3kjOOrj9MK/vhUNcZx2WSsYYATsVLsyOgxFDXejfXNdCKrj/n5Huhsh
J+0jO34N4d1/897ZBr3gzY0RucnXSbn3T4nj9yBmOQc3DxzqxxH9Qr5PU22Q
/5qt1zM5gLjWjVqXlw5iW9Whm/6DLThTPTbIHu9H4OYbJaI+Qwioz/j8bLYJ
B9cOBAyP9aHXKU1VmAyjvMJPPWNnI55nVQjmTvXCgtGfvqFiBKOr5BKkk+qh
3aUj1b+0F96Gi5Y+fk/lMY+MZRXWdbB6W1oUKsfADasNwSKnx3DZzCEoUp2O
67OfLhtlUHmsg+eUG+XYDxneWZ6SGphOsT96bqc8Njj6QtJ7HNxxze2xftW4
VSkourKiAy8+BU5GjI7D3mymcWtVFfYoPRI7d6UdZ9R1DHr2MZHVYGoh9r4K
Pro1oSvV2qDH3rxc5hYTK761PExRr8bpxdft/ThbQfNP9vWLoxxjGCzZ2VyD
Ge98yx1NzbAx5NihmsDEGG/KuMwsHbfDul0VQ5sg41VvrOnGRM0ga4ltRwPl
JV/E4FwDTheoCTaEjGPn8LTOskdteP04cL9mFR26HD5KHzaMQF1QgF2o248P
4futLRZ8gRDvxKDH2WoM8jqHbVvKhuYp/eHK6DLizvx8tfJwPwlxldW/VjCC
4Om0bcpUvgqOuyWXWD9OXidU92572Q5WsnTR18t1ZNWifS2KzyaInd7ilhWL
6nArLbctWK6O0I+d2P9EkUU+88hHiXGV48Pnqtv/UT3UZ5LXR/Uai+jdYOmV
SdHw7ejiJ2UadLL33IdsxzgW8eI2yI53KgCH5VSZYmgtibhktto2n0VS/mX9
Zi3Ix9m+le8rEmqIVGQzl1w9i4RsU/T9qkPwUXN1/HRJNQk7afmRq51FForL
5684kY8uM3+6wFAVKWnZxWDXsYiOitSTpdmF6G31eF43U0kezcpJ87xkEQ6x
dwcVgspg3nJXKsi9ggg0PlG6Zj9B/jJsanruNUHulQp3dXAaKci9ua7Bn05m
/qg1bqthQeC5KqM7oBR/TN1NeGfHcMfa7L8qRQbCAo9duIdy8J+91yf5iYX9
k0nc08srQCt2c/tML4Nf3zKreSE2+I/G6C+ezof2TBrDSLsMM1X7fF33sWGl
/zmSpykLjTt0O19Qjk3xva9soBwTfVvO+XtLBiQzXJ1vUI4dC+Jja1K56/R7
O7lT7hmY0r2yvphyTF1Xd+ss1UP/pX5zsjuag22ur+5ZUY49qmMpca9nY4dR
Je/dOzTEW3m/vDJNwy+preICleNYnlmfbf+tC55beeh/uvLIyMlOYa1D7eTN
hbRrsWPUOulw6ZjONI34RrQbSkyxyKOEUf2JnjLsaFuofesmjYSpHGyRPMMm
rpxC5W5t2Xh+LjRAIYJGOE9Vn41zZ5Ms6ewlhCMdjNUfrf/kjKFRM6Z5c0IC
HnEOGhl690JtGXvYOHMMW0Oma+0/ZsFNqQU3dXvx+Ub3h1/HxnB6/rBrlUMF
DofEq+n2M2B92E3NuXIUWgvC1tJPNyByZxWXkRY1z/OV/+guG0VE40/J6A1t
mOqiPRT71o0ICUfhLZtHYFWoGOmh2w2ZC+cLrIW6YHoxiOeA9DDsfdcX3T3b
iwXSybUlmzrAoWLFvVt4CBnJF1TeO/eD+W139MiWNij30v7+t2wQA38vaIaI
DSI9XWiTOVrg098Y1/6nH8GlzxtSg4dw/+7y1esuNyFgc0mh2o8+WCocCU+s
HMaO3eqXeJsbYLAvmkz+orwyKpO3rh/BV//Ghcud6uGXKEY2rOiF7ytbPtHk
Uey4JCs9q1SHgG2bnr6UZ+Ba7K1e3zNjkPLp4zJUoWOy2Feek8pjQ3fLV/LM
jcHpoZfIy+4aWIjLvnXc1oUm7bmffDfHEXb6666lDdUQWh9pa1rUAf/t6g/j
+sahLHtJocq4Grpxe/rzXNvRv/RHjYUK1ftWPw8SuVCNWXMPo1MybYj4Kvbe
6ywT6x3OneG2rYHCoFDVLXYLkp7tc7EMYMLCJ+Kr+U46rDNFDfm/NEP59l9j
Kx8mFM/OHs6Vq4dXZ8TGJCvK9ciAo4fEmYjk9x3UqWuC7v2szaaODaiL2GVH
zx/D4ZE7rbmaXZhSLGnauLQafHuvpXzJHMBF27D/Ug4Ow/H6cKxrWygZWL/1
V69zKlHevLr53hAbUlFH1betqiE8wWbXG0KGibypmX2z7gAGlZQYT7zrSI9l
QJlgEJOY/p61nf/dDL/VUT7Pn1C568XNcKHSCZIlmaFYxVmL2wFnhBap1hHj
i1FNggf+//88H9deap6HDDv1LyV0orc8TcvLm0X6syNX2NsX4UVF56U9WnTy
bqH9syPxLML6Z7j0P94ChC2JSKykHPunuktwjHLs42lF0fwuglyVIFr5+xoy
ujawuoBO9b793ey1cQTlrPTV/LRqIvloacv3JhZJtNMXlO3Ox9pzXziP91SR
Mwd/uI1Q/TE659FAS3ER4jRYb9h9lYTDdsnm6Fss0vIw7LL18kpsqjbmfpVf
To4Nii2yP8EkCp41vCMx7fhUJNCwRcIEaxMsY4UXhyAt4nfG2Tk2vhx/lBJa
VIYD+tneqfVMZPNaJh4ZaEWH3Durx0bl+Nu5zEa+jgXX5qmEsy6l0G8LsZVr
KMPXty4hHhvZaF7vfPnXqnzYJna96fm/Y7yDK96DjXNuYb92ymbBWrV7fTrl
GCskpmHRITZKpRbfPyaYAfYBhYHrlGNCf2oqMozZ+B6T/V/itwys3yve1EM5
Jp8WM/FCm433jgVxj6tycX1x0bELVK/MSDeYC/3Hgsr+XPpAbwkef3E6lhpR
hAWplrrdSsPwWCGjeclzEOFpXMIjtEISUVz5q+/lIPmzP4+RIjqM4a2Xb7/+
TiOPTvXu9lvPJgP8p8X8S4rhHPb+9sPrNNL0Jn2jjjObSC2VDPGyy4L5Q7cE
Tj8a+c8zudb+Cpvw35mo2WbyFatSXS+tFh8HXm09m736A/xOtT2+QuWo8/8C
VNcKjCM8gm2+lzcbbTsS7UJSGJhdc2mdeNoYPjwrvv05rwJ6g7eMBowZuHzu
bI77ujEIR/yal3zRAIf8tf96L/bA6/iSIxd1R6HeTWTDjrSh7qoA1zZ2F/LP
82SZWoxQ+cjqfaBvN5bYevNJqnRCpNCq2NdwGHSHWwm7HvRiai7eacSmHYUB
2yts1YbQWqHvInG7H2JiheXnvFoh73gl2GjDIKpr/0xqKw/CKpYjvjitGe91
V58MWkr1zJODXh+jh/DDLv8c4W5Ch2BMj9K/PhQsaa6zahqGrXWLxc37Dbh5
iGuz21wvAr85j+5pHUHGGjtbjx312JFws2jpql70rxVWTP80iv/WzLWVCNXB
JNUsPYxybLb/oNkOyrFOxd87HVTpUAujKXakdoNrbPK/FX+o82HgVS64thYr
k50j7sp2IWbyaZ/RlXGU1FzPObC/Bmsdg1visjrw4ZVfWUbbOBQ8/i30nqnG
UG7Q88QT7RCw7Lt1QIqJ5cdFvKaO16Do7KZpF4E2nFijMb/ehokScvXG/Kda
iH4K/63c3AItwXMBrZRvY2f26cTJ1+G/R4EHx/2bobns7ZVKAyby/vx+JhLd
gLvZu7kTOJtQvceVFZw8Do7A6qSdB1vxo2XfxoZr9Xi8/97WNCpfB79K8L/A
3wuDboFtQ8eLQVMbozsLdCPcl77qbPY4vvkt7ArwzCMk/tKnW+otxPycfEDo
E6o/pmw0X/2YTi5U8e3WnBsl7tIuolOZDChtJbKK5XUklf+8i+fiCeJ1//5X
hf2NuDQdOrf8bR25surhmX9jE0TBrYbbMqQKVh8yFrjtrSMZBY6cPUYsQu/Z
8pDXtARnCw6u4y6kk9WM5Y3WfizS0TbiuLGkEJ1P80estKnvHe0MDH/PIoce
T+rLVebj5xf3G7OUY9+zODh+Uo45JTWPK7QTJJ72bzF/V0MSdj0zLqthEbmu
stA+vnw86l24/EJ+NaGFCdd3UL61bt43E36lAGuWdgmmNVeR2xE04bXZLLLs
lnu/x5JiHKq5/cKBVkncGhfulfyP6pVaIUecqOv7+93OdUc1yojRpmv5yfvG
SPe7zvvjOr04cUJ1NoOVBkNGAbfAdD0Kzg08qXJnoenui1cuh8thdGAwUPjL
BBo4BRY3STaia21bfYFVOW6oax/1GmFROaF3WeCxYsS4XO4SaCpDYMuLjcdk
2Di4pnJSJSYPHiI5IqYHyzCxK1jV4QAbSiYb09kxmRC3PH6vhHJshbi9zxiV
x4Z6mg3nJDJgE3xR8BLl2PrdMxHZRmwsiY1OiA3KhPLmXYvHKcdcvv7qrtrP
xhkdgXsiDwjkj2Q7yqqWwMdakPm1iYW/26yWc1L5cMfMlZvzSwuQsy7rr41q
N8zvadlp9I9Dl7aYp+sQjfgLuZje3jBO/iawt4btYIBD4tCpIywa0dy8JYBf
iU3qJtZkkKtF2LKiKHL6Ko3oPH+dc/gcm9ia3nfWks9EWWuYzUN3GnETKt6S
fZVN9kkvuctR+AW7LAOMjl4ch0zD0t+irh9wY0uNZPdRBnTEKzYNnx5HxL0D
7Z0nstE8dTfHV4GB8YUBvn7U/LQIPXSgbHEl5OcKvKTiehBPr42/bTYGhZPx
+7IqGxD1Wr9Y/U43VIbEDL7eGIVt042HH4LacP2oTdsn/i7sqecmmZ4jGDnw
8EUqlV/0stSOrT3Xgcz7nMp/nYex9XjxlZZXvfhpNJrt9KkNMad9jp0wHIKb
ZGixaGg/VA5vkFP/3oKDI0PynvKDyG218ZU/MIipPZPBdprNeBCQN+POP4DZ
n9p0vw9D6KE9OPsurRHL7dR413P2Y+hB+PezncMw2z+t9dyoAc+0P56z4ehD
gLDR8umOEXRwqnAHCdTj9z8e8c+UY0m0lLvnU0aR57fEvmZ1HWoN0u28qV4Z
5/2RpXBqDLv6fzT8OEjHK+MPtJzkbiRERnH8r6L7DKf6/+M4bqSMQolEAylZ
0UJR70hm9iwKUUhGVikV6SejUBkhUmQTskcf4xjHPufYe48zi0JE/+//1rmu
c+fM7+PzfN041zFeIUOknMTugLtdkLLra0KK2CjU52xOZ7the83xMMOqtROM
4438C74Og98uesuLTgrk8v/nXtfQCZxfj0kWGw0Bj+H5ij0CVGgxUQ/Uf9oF
wi94zS+zDIK7lBLuhyoVpEjTK28+dcPOsF8JEyX9UC9kz7yoQYVDL8NDWw2J
ICb72tXTuA/iGQe28W/D9mODUc5rx154wSpeN/myB564RA0ssVPgnPinu6cd
h+HDXbVPHPRumCn+fHpOdR5WrwlYf8U66pIrd5yPdDEEDGh++XK2DWqOljOV
SDFg8ceBAVJCC9K5b528+H4KybFGnZjQW4QnvsnyfzwI6E5bGaHfhoIm+MXk
LsuNQApuTUB8nYDCPWcChi1oyOIch3SwKBFqvSjjd0sIKFTr2xLTdjqyVryy
3yKuFWpvq3taqBHQTaHsos5rdGR48VmQkF4jkINOdXviupENqcGII5yOSNrq
yw2q9UATdyiU0uhGMXNXF0/n0BHffymHa9/XgqWw8kop5ljyrJvic8yxbw0e
eoKrCMjN++ps0zsRy4vTX2Xa6WirU50P51ALM3NtlPGqDlSaovLfi1Y6Snr1
SjFGth7cHwsWmbW1I0e9izHO2XRE5WKZUopogm9+r/SMY9qQhvdErDQHHWkE
/fqtdIEAjb9EydUCjYgvzevL3bRZtHVbxdD5zxy0MF9NaZisgwgcjsPh4BTA
jQHH6/8W4dysOM09Hg8JauUvQI4Oy35hro9WuiGrlk1t3QYPGQcvrUX8oUPx
hK3Wy4oG0PRJdPjQ1wLeV7UauGUZ8EEzNe6UQw3wn8/YnY855pZ7xLJcjQGl
nX0qa0oVkOuVrtyOOVZfR6QHYI4ZvAzfxaVeDuYsTv8cMMeID301FLH773sm
4sGoEgTaTub2YY6xbX2K3TrLAO9xq6QcYi2wzje+mJFuApE55ifnY+jQPfPN
5bdXJyg0lyT+ViwGIdIb/MufeOB4qbDRq8wAWZEz2w6wN6Idc/erfK1oiHTW
b3QN23jkd9ddVCk4dJ57qkhAjYHQTeeZ7qI6kCA6VGY+wCEJ4z7r4PsMZKCu
tP+odDkcjmPqT7DDoQ7fj2bfHjFQHr+BcateCbjkPPj3tpQCUvuZO4RLc2Cb
4Qex0K5x8Au5o3DtCwX0BcNmFlKrYIuPOfr043GIZJfkiFCgwCA7j6GXWhuw
PWUNPNs6BpqbPSJ5L8lAynuTJL5Eggyb4svqpaNgcFvPr/vLIkyfwsnGlw+C
kLCF12WLEYBE2+PlHxdg+uGl40kTY4BXdLFhaxmCg13pEZlB85DAHN0oUjQJ
59+lx98XG4QEE+a5lRtzkH5cKEM1bRpqXPwO0P37YeCBjf51pVlwq7+dV391
FrIt1hbPLvZC+Nak1uD+GfC5XfEq6tscnHIlFFh498CJ+gtyAjum4R5vo/KR
yXkwD2ZV8ZAgARbSaw0sUyAUZy+fPLoAewzZ99SzE6E530Xm0P8dC3WZuor1
mNu7e3TGAQLc8zD9YiA5AcflWQJv2JBh56ejeZpO3VhP/ht9koG9HubQ3EoG
GbI7mxocJrpA532I2APBUbimfnTnDHY+iGzvOC/8qAtC1xd8OD4Pw7hW1LeE
Wgos9Yszs1d2gd7PoLviMARSOfXJO1mooCTs7XvWuRuGU/uHcuYHQEWSwZ58
hAprNsYPXKMI4Bb9iIUe3g8hfv/8nfdSQb5PY//jAhIop5hVdW7rAzYrdlrA
JwrI3Ht0MiixH67e++nxFztv1GV6JW/uIoN6Q+h6utc4hA1zCjxObAfIlpF4
EzYNHy+EBLoZLMBrd6l6zyeJaEXmMTmgvBQtJ28cKRlhwHJyREu+XydKPW2z
Y/3fHLoi3tipNz8D77m4fBLWCEhX57il71kqclN8uydHZwA0rp2xizpARN/H
Li1LvaGhAIL74pUH3XAmuknxfB0BpTb7pDcI0VEpOXDDdLkF1PqMtPdoElDO
pT2HI2/R0VWPvOKK+zhI98h9Z9PUjWQNrg+hCDrqK5g5xNlXBwUH98WWYY69
dItJVc6lI4drTSrMD2thnx710jbMMaOVO9vDER09lo8rChGqBVd9zvy+1E60
YfyOpa+FjgrNC8Qj22uhqvBCn0hpB/onFcAdW489nzXJ+hz2BogzDMsSqG5H
dy/gyrWj6ejPxtsXem4t8MDefsJfsw3tEBW9MPSehmi31R3NjvVALZ8Vk2Hp
d8TiJo/fVjGM1s967huJoYLK5eNaFy43QVLgxBn/WwvAtEvrdtfvaTi776OC
cD0errRcp194SIcK5tbOMdcOsBDqjbhyGw/yfyfSbm1nwCBf1qNsB8xtts0u
Qn8L3PM2l+2SZwBQlRbqrKshxFefvow5NuNRP5R5mQFkji72JWo5fDM3GGjG
HGvSb3rVqMuAKx2GJy8ElEPanZMPdDDHjrsEznBrMyBE1SSn7kIVvNxd/PwF
5li1FI/FHezc2mxpd1c/VA981optdnuaQCytuIJNjA41Mg/Ulp4RIWPdp+1G
hifwhVJD1EeuI4+bu93n/zHAsAJ/suJyIzqUdaGdQ5WO5HOzfjUzCJC/uZ83
YgGHeKscbWz0GShuspzH8yrWz1LD7om+OMTDkMzk82agB0bXFUPNy+AL00E/
LkMcivZ3qLf2Z6AcJuanS0vFoPMq/fE4nQKf5beFzC3nwJshB57LO8bh61tZ
7ftDFKAOqny9P1wFzT/nG1Irx6C1Ul5yryMFzprF1kV7tQHR1cfxD+8Y6Nh4
HoguJAMqPJ37YXcP/OrZqb3BPgou4sv39rcsAoiop5UPDUIJh0HAXmxHKf1z
dLCuXIC7pfGBCczjQHsl1md2cQjsFZquG8fNw3B1Tkl27SSckjiaWpA/AJqv
ZUXzXeZAlk2xkLVgGmzPeD0LFekHiZ0SbIB12EyeQb292Swc/ZOuV5XWC0yW
11RWDs3A2O9Do5wVc6BsK15bqtkDy1873mlzTEPrm5bPH6bnofY9jVd/Dwm8
MmJSyzDHmqy7z2lijmmE2JGInETo2dtN1dw5CbItf0U08xYh0HfrkqkCAebl
vUaWj06Ay6XJki/XyDA66M29Et8Nr9E9o8mkMUgKKt7DO08GJpm5pUCVbmCY
039ncY2Cxp93Rz5ZUmB3WXVxxPFueB7f23vwzTA4uQeaOn6lQFqlpPQ2j26o
1+H5xnV8CAI02QVlFimggW5sNZ8iwJzrTtXpxgEY8y1cEtmkAFspnSKTR4Sp
z5X/7pv2w85z4bJfCBTIZtkpGG7VC8fyNCJLY3vh+RtaTCE/9nnGfLZvshmC
bQoEl4RPRDjVKV6s+2QBSlSFJWg3p6A0xfzkdx4coENBx3NZh2HtbjNXylsq
SC6aqOMEapGLZOXh0g/9yOuBrKvYQxqQ3yjLa9C7kT0/uYkvbBH9ilLtSDGe
BPkVz0/nDYjol0S5vux3KrrfuZAUhT0fGXVLzcSzRPRc3rtooZKGYq2e1aip
dUJor9cf71ZsP65a521I0VFbit6FnbHNYKJ/+MmkDgHd0urpjXXG+seh3sau
sgFCKATZqeZuZBE/e+3zGzrKmsE1+gbUgVEBmmTV7EZpdhne5ZhjKrwbfupO
tcCXEZA7+K4L4W0+GbN/x3yTqFjP16kF/i8tth9SOlEK94rqZxwdGXRddqrR
rYP1Z5N/+/I70COnkvK4cjqaOGEXdRZ7Xxx/e73dldGOaORvp8R86cj+WQZt
T2Mr5CQfukKobEVqflrLLj1UZPtHd6DScgB8voaGmK9mIr/Kjpnq9/Wo8GcW
m/JHBjQ35Iz9fdICoYIr656xFKDtPvVdd8cY5ELU+KFhPBwzyP1rmEGHxxWa
V17tb4XfMdeQmjMeNF+w1ajwMqDSn30Mf7UOXjfhHuIHWmCqvF+h8zQDhuRj
6+WCqsBtqpFbQrMFMrLtFFXVGaB852bb6epyCGisf16OOfbEMn68UIcB+JJ/
9VP95SBfSPl2GHMsssc1XugKA06sfCznsaqGWv0Jx4qCJjCorglAQgxwZxyp
VapqAKdKo1FjfCOUtx3tbDhDAyp34ElGUz/c/0mHOJYitGdceP8aTyuK0b92
ORMYcE6V/fa8aSPiXy2IXMino4R9QVxVLh1Q0/tyRGMOh0jBh4pfWDDQOVm3
49csv0O22/6dDT44FMxcOyTky0BH2GU8tjJKYcSi0KviIg6ZX9J/VveEge6s
X+EO/VoMpZpB3ssHqNB8/7aMikQuHNJXdNS8OQbFcKaokY0KhctycwIc1bDI
aT/fITgGjM5PHhERFJh87UFLS2yDxDZxV7LPKGjtigV/EhmyyGpPBaR7IM2f
8zDj4QiouEY1J04vQqcS0/O9K4Mg/DaCt0tpGDoFT1j6dC2A3JWu8jzhcbDc
8gua7xyED2hY+E36PDy7/sZnrm0SXmjOyBuaDMBzyQUDus8cOPyeCkHl02DE
afrx7VAfWO+aKHHTxDrsVmCQkdUsyB7Zsid69wLPiTtnfojOQNcIRexw9Rys
Xp4c2nGiBy7xPeivwxwTqG5dpWKO/fFt2TXMTYIqZxuXM9iuXJ36zkcbWoB3
1qaP8AeJ8J+8br0IxySMbX3/rJm5COHnuXxdbQkwHb3vjZHoBHQfOXRmyIgM
TYP5u8kj3UA0tE94+2YM+L8Xue0YIcMLFfukvMRu8P79qb5yYwQYInm5d7Up
cFQkuY81uxu4XnpsHfcfhr9XuRzEEyhwD3fkwItDBDjo4JwizDUEDz0oSZyt
FGhxL/wxiO2vL/6DqjcSBsDorFjKuzYKEG3fXQ1h6QENHHfxNY5+eJxvdEb3
AQXikrzfFTj2Q1KA5wTxVw8kr5fHbGqS4UGxeqH33ChIbJQZMJV0A9rEL12b
n4VTktq1Yi2z4BVmcClj8Cs07EC/Io1wMDjwzZonhAE6+/QiIoLwyP3cu7Do
kCkkeGk3p7fuIvQASTR7kYBOae1tPMJKQQ8O74raoT4KbFdNDrqFElHBufe7
TgrRkOtIh8dFQRIMcc9nmWkRkSRfTaf4EA2ZMKXasPK3w8lfeSw4AgG97Tj1
vluRjn5ZiD0S8myCJt/V68t6BHQtlFiv7E5H+htct3aKNcCG4dtb7PhuVLLc
1tH2DrsughQ+SEAdlLUQCnZjjh16lOGRjzkGR8vgnHMtkNTNlWTedqE7cdo7
aFV01KAzeYfpdS0I26WnvPrQiXxxMeL2WKcd1TC+HzZbB7OU1LdPvnSgs2Pl
MILt0+tWW6y8uo3QFxH95VdIOwrFi0wl69LRLdN7J1q/d4Dprkhnzk945FZm
otVhRkE1Z+nVAiVjcFHy7efo4s8Qu6R+DH+nDsSofD738hnwqUlaWjQQD5e+
EGY5uWnQIcuInIzrB1Lje7kICh4Mk+7Q7zfT4ZXOP0/TV83gxUseN72HB2/n
rlXaPgYQ9h3sPHi7Fjw66wsjB1tgn139hxMKDNDuTHdKIVSCcQBxVQtzTEdS
6Esw5hiH3N3Yb1/KYY/jBv4D5piAyeo/Zay7irDR/+NqBbB//3lm9CTWaWGP
iWKXGLBd4FyfflENhPRxlPzNbwKy0pQobRsDltrmqlKbG2HB7pHkoTUcsPue
bbH4QYbzWUbNY94T4C+sRG5Qq0U54QG6/AujqC+ioMHlHwVOiMrt77RsRDe2
NzsOUehIVFRceF0ID8nXbUPsZnCoOHgj78lNBrLfTr558Xk13BnpFBDEHHOa
IP749oCBgk+uV6cLlcLPYb3S57I4ZK8ctbTwlIFkqSeGJZ8XwwMmJSExNSq4
FmXtemSUC+7kAz03iKPwQdg55N1xKpiHPPI6eKIazB2CZSPejYLrk8Ybh/Ox
6+fp+/iWqjZwzt2hQF8ZgVuEzWhbOhled4136mPf7tVKx6L920ZgMvjPTvE/
ixAR9EjOD7suabv4FaMIQ2DudW7k4/gCiBvvNU2QG4cHHAdNuB4Owmlelve9
hfPA2Tsoe7xnEk4LEX1muAfg0ThXBMuTOYho4bcp/T4NkfSmGmpWH7zeqXJA
QHcWfi+m85XfnIWCa38miy17oXGjQ3NEbAZUT6h5z2COyZZrHh3HOr+zoKIu
kH0auvAPOfdNzcOaE18s+0ESPJlVMzuxNQm2YsaxT/sWYHBcwv6PKhGUB2YD
IrdNwsfzkTSJT4uQef9b4EYiATwuiqSrCk/Ah4KQlErMh2C2urA7WC+1hYdk
HX4+Bp3fZjaUO8nguBTwM52HAFf093owLYzAgfzfzSnYLg9rLUy4pU6A3gj8
88O3hqH98snTuGcUSIyUGD1OI0DhmXNhT+YGYZuG262vnynw6MZBu5MXSdDf
wCNtZDcA8wb1oRlhFDCMt1UaSO4FiYf4sOmUPrj1tkM/7g8Zku3PiqwvDYK1
3r1XI39JYFXyiBy5cxH49f6NW56bhBEBkvdhtjbICnZ/FRo/CWVjve8ihxfB
Omh7MPl1BkrLZuwUTqhDKr/Twu5mMYBp6LeKi28XarkXycrVNoeMmd74NnLM
grzNpUf+z4lo0WvleewCBS1kJoW7qA6Ch6JbjkIREV10fhlQe52GmnNfnps2
IEDnetGeTHMi+hg/fIp9iYbc0lge79FpBd2nR3Z/6Ccgv5VAMR41Orpmm3vy
xZNGUPMN7nQ2JKAm7R3T1V50pNAw3TuShu0abO2PYI7lHeh+aBCD7c3iS38q
ebEemxcQmMR2ZahhjuFBzLELyl0RM49qITB/o5IS2YUYrT8OHKugo5dWFnco
U7WwNJl10zuuEy262DwcxLrL1oS7Xia5HrrUXU8YxHcgMPps65BIR/9F1b4o
xzeBvdJ0ZI9VO7r9pax72y46sg6eHgnpxvZ+oERXkUYzkpqJdp47uoA0EelC
rswM1Px1bGQxrIZPd9fce7qHICjR6c9QHxUipuOypjbxsBAvkYFrpQHzD9FP
kc4kmF1XFqKs4KHUgMJhPkYH4Tff4p6GNcJAlO6xajc8vLZzApZDDBiv+Pt5
UAthOwNvJjvUAtLbuOs4lBhw1TxBMPlyJbSN2T+4jjnGXiHi/xhzbFaM68Va
ZjlEZtg99sQcCz6c02mmyYDWpBSyyFQFwHLGhi/mGNd49teBcwzwEEwd+G6A
gEKo2dDOaQImoa4iuVk6rHhGNTh4tYDgyxg2rfMNcMAxu/Kx9yyMJk4y8V2a
h9HDb/xfqTSgKMsH0dobc6ijznfjT80s3FMVUPLBHEu2U1gw2M1ARreDX3Ls
aAKnAKlL3VM4dLrthMy8PQP1JNpOm/yrhF/nmMeivXEofM8Tox8PGcinK2Bb
X3YJXLgosnjlAA5dfCtnNvCMgSI4x6UpzsWg1PLqtKcNFQbt7+4v8MoF7+9j
pkV2oxC1yh/ZdZkKwceLOgN0q2E7t0WQuOQoyGhxS6Y3UcDcUpAy0dMGscX6
8wZvR+CmnMZzJlYKBL4yDu7V74Ez2p6sI5nDYG26/cpVDjIIrztFBwgPgZF8
x5GR50OQWf2yy4CyALvqKrJ+XBiHnjtGv32VBkG5P9zFo2IeRBhWjJzBSbj8
nL3IbqIf5PEzCgcD50CwpQ3HVz8NEXuGZ3te90GYc9Gc/lWsJzoMIwtsZiF6
VKWFYdALgWU+j2uxHgvt+rViWzUH76PtSYdO9YCU86T7M7ZpYKK96Nk1Ng/O
h9g+8l0gQc1+8+LXfyYBzJL8h7BONP8xYMT6kAjpzT4kt60JCEzfofQ1DuuP
3Ga2vWQCVEZ++BTBNwFBcSGSjPNkMEuWVBL4QADuk+fWGG5jkJ53kF+ihgwl
Lwx8yQkEcPivNCKuawQeamr53TtMAXtnCw63DQJIrn3ri1IdhreBVRykmxQY
Nn3ZszBJhO0Tkd6vywYhJneV+YoHBYaWt+9k+f//xrZ8DV/dOwAfD3/SaD5N
AfECc6OQmH5oMu8NJHL2wa+y/7bI6mS4buPqsnZsFC73zavduE8Eza2794L3
zkNwp47LusQMmH5zqWfbVwdjwXss9030wvlVM+ILHA3aVGvPvLCoR+6p1RWO
DYMotiTV2J9OhZRWOeenfgQ07FDNWaG9iMRYXbj3RkyC+99A1bAZIkoMuDfy
7zEV9Vb8aKhS7AMbLfNnrV1EVCdaaP4hlIaUNGIURhq6QKTp0btOOyJiqCp4
ftxGR8rqx6pm21vg8lTeV4MRAuIsLtLQ0qGj4/7c5KoCHPgIpQ7dMCags10j
GVoP6Cj5r1jqANSDX03NnH1rN5IojLY+H0tHdyF3ReVXLcgcrBbywBzTY5tx
ZcI6aleGn+qnpFoI4zaNYX7dhbwFF4XiS7DHNeOMs9Gvg6/HU7t3vsF2peOu
XfkFdDT+yihT4nEDvA+OeX4gtAPd3Ghkyv2Pjs59ZkvnTm4Bg4yfjT/42pHW
bAfBM4eGlE9b//B3J4H3fgvD5Nx6xBJLsJ9enER2DpPZe4TI8EFA0LrQGgff
dVn+OJ+cBY+K+NVfrvOw+45ZHeFSKyjQ31H5z9JB7S4rOTW8G5hx1NV9//Cw
GZQpfIpBhylWo6BL9AZYfRSekOqBB1uqGt+QGANie6629uz4DvtYdjRnYo7p
ZvMc8cT8efmMU7qttwKCdM4WW2GOjUx9tjuMOSYpvWi2t6kcmD3sbyhgjglZ
vamhYPcn9HCPCSVWgpPD86uD8s2QVuSdhD/JgCprityOz7XAo/rF7kpqE/x+
sz/WpJgOt1PYmex42sHp+f2TeqoIxDZNw88ODYKbUP/xMRYa7K4EIckWHNIR
PsFbk0VBlmrcZm89x+Dhu+NXe8wbkffb3wE8UgxUJnjCMKKyAVKujvT+N4lD
Uj85m447MZDNV25lQVQBdp//Hj6LOeaWr/h6xI+BPvnZNnWalYBz0af7k5w4
9PnnUdZ3AQzE35221/hOMWzrOleT40OFLIEPqfkRuWDY9ru4k3MUyHTpmVOW
VFC9G7n+z64avkp69MoOjMC70OMvWgcocKxZTj1uvg0C3NU+lmuMgNo1Pl7y
bgrUGyQ/4r/eAymppmW/bw9D2vNh1xd7yWDJ/Tci4dgQ1KQviMboDgGvvcbr
vqUFuGh6fplfcxy2V9uvKfMMwmr/3ujYmnnIi7+2P35kEsqtilT2NvfDXL9E
7fXnc9B6hXbsB+ZY+7zv1+H/+iCKmCEjivWYKoveUzWsx4RupgfYXO8F4sOH
+6MPzUDiQrdKWNkcdBkdObhi0AOqw3tqUpmmIdlXsORb/zwcVlL4Ffz/72Hg
jwLZ5UmwVBg372hagEJb/qrhWiI0cXyvDVvBvJIvTo8IXwSZRzo02atEcBX/
+/0HxwSYyUjxs0iTwadhS/vwASKQ5t5nKVqMAYGy3rc3kwxFT0x8Uy4Rod/b
3Fa3cASMpdwXs1gocJVFWvsHiQiR3fVVDwWHQX5tkkvrLAWShe7e9tvWA3Mj
4XXOjwahvbQ1KOUEBayvKY4QpfpgZV7ypEJuPxQJX2FEVZPhb2jNb0HmIYj/
+FlUQboXEvY86XBXXAQ74PGoSpqA20rs9XY9XfDiJU6FNDgNjpvRTc0d87Bj
G5Myh/tHKGz5KyNTWQh/327KPVhgQBLJ9b69XRvKHthf0rFrGuX7QfxC8wJc
S0zL2QwgotN0jUvZ9WS0tybZxo8wCs/jlt/GHSOhrY3Zo3fHqajv500znjES
jJh1pw7OEtEn7tdsb3NpSIyjgOuaRwcczox69uEuER1KfvtHm4+O9iZVlPpH
NENECJu+0AQBMbn2Bc8YYv3zXvfPOhsOelgQZdKEgFKrpy4yP8J6yX4/seJH
HRxQavuTijl2RfeITDTmmJC3xB+hxVoQYI2Lr7zSjXTOpLjpZ9FRS+jhV+LE
WmhlCNbqh3ahChu2UdFCOiLXpFWQCXVQOJh0bimkE209USm+k05HDt9ivtcH
4aC2NiuZyasD1biniOk70ZHBr4l2pelW6HXuFtj9vg09bf9ZF7aDhqyPVOYp
iPTDHsskj+nVEsTjJyK//QwRud/a0BaNoANvdV+n9mgziKQZb5xZXQS9zGnJ
kopJ2Lmk53PdqRV2z6Ad6b508JIo+Ehfbofj15QTJNla4e1GlfGPDTqcti8m
RGN9+PhK/fhxTzxsK9d9VXGMAQqr7zo3/1aDBv56zPbhFrDdusHmc54BC2Gd
Qzn/VcD8EPHEVcyx1gp5VffLDKgZ0HFK2yyH6vbzddPlzVBY+OTvlCoDNjOT
3n7zrwJb//uvpuSa4Vf5fnUdCQbsESR/OE+qg3JLXq7fUU2gmX7YeOsWHciU
/buexnWDnn5FFptWPrhvPyOkklEPgj9uWOxKYEDj3MvNUY9GJPZk+Wr2fzT0
8H6kYcPFPsjpldq2ZNqIrh9009VVZiBSnXf3gV91wKjW2PSdwCENihVfqAsD
6Ttrp4aVlENMT1nbby8cSqr49iLwEQPxzbYMvNtfAo0/+O+f+tOAWGx3ZgkF
Yr7JxvpffVAMd4pY/9n9R4UDan1pvKm5MJNF8o1uHwG5aysm6neogOxvCUp4
VkOR+Opm0scR0DwzJ802S4Hnibvpt3+1wXHJ9NXjfCNAeGpoGChMASad76zX
7XpALnnz1NPzw/Dkdpy7oDAZ7K5mkPfIDkFjr0vyLynsVlzVxHFlASxBs11b
dxwGXbN06zYGoC/itaXD93mwENT/b9so5oqg1YnE+n64ReXUbwiYA/mVSzLG
ddPwUvtT8eSbPlj7VjIZpDkLkTwH1Byuz0LLTtO8Ew97ocZmQhb2z8DE0M8s
9cI5iHloS5sK6AER+bDhlj9TkENezhzonAfl0Ysul0pIIOsgTh0kT4LTtyRV
7qoFaPMcetGD7U1W92ecSdQJKD+11W7lvwi3D7J9OokjwowWTyzv33Hg2pwI
MN9HBj2BuboLJUR49de+Z+bcGIB483u+CDKw57dJ47eR4FR9+W2v8BEYyovA
NY+R4VeorxpHDwlCVQIEVqaHQJL45bgyEwV8r6SLz9/sBZmR4BBFyUEIdWkY
8e0nw57/tMu+Cw2AoaFl2QXBfkiPOt0hiJ0Pt+9xDWawjQLu3yEODgIJqrdU
q2Nj5uHQIbOBT+emQVPvb3MBdv5OLXU2mViMgtuWh9SVbgrILRwQJosWI2Zk
dkC0qQ3JsUxE9WLn/MWwr/p7X3Yj4pGPstz0OXRRIrxEoHoGtLYydr8+QkJB
HwsCDHMoSKH+gbxV7yCcUtZRWDIlIW2FFssLR2nIS5aSfIKVCKpSoRL5K0Tk
phH78UIzDf2x0h0/H9wGJC4XkdT7RJTbQ2n6c4iOtJmvinwNagK2ETcjiWkC
Eg+LU5E3p6OI6ztHOx82wJ+HX51ZzQjIiOfUg3+P6WgrvKOqvaQOxCs2l5Mw
x8wzkvtsMMe4w+3uHmDUgocQx88K9W6kiGNPXMNcUrHKlXy5vw7IXdWzmS+6
0JcrDhqRWKfxiKQ3TXrUQ10ICMQ87USnLowWmsbTkclExs7qukYwnSMtdJh0
IPZc3Q5ToCPGgYz8+LoOYKYJvzua14res8c16QxQUK3Cfzni0SPw4FgNNemx
I6p+M/x1v5M/fN/Bsoz7x4D7WnlyHmF4qJ4oo25XoYI4l7hhlOYwvOt9+TUk
sBUCLvZJzn+ig+iJNwF/+/EwO6qCa+ZohZdXBlVxbAxoDnKI0Q6rg9O/SURb
Lzw822iNJkgyoEijIztJpBpcN8Up2phjw5+yg4WVGYCX7B8MMKoAhyGWYinM
sSNxQ3tuqzHgR3rT7iHDCqBecCN6YY6dfNhQLnCRAfHqPMVXXleDzkNOAYsT
zVBq27rbaD8Dpt16FfivNkDyz7mmBPsmWKjOditvo0HY4NdC/8c9sI4b1SiJ
eYM0mMoqPl7PQ2GncU2GPxmgHFEreymrEUkb/zLU06MjxSnBX9JPCFgXSJ6W
NGlEu3Cfx5o0GejcZRYn71e1oL9r2jdhHIdo94OdzrkxkPYz4tnmwTI4faSK
1IM5ltdqLzWLOTbop8SG/1UMhj6kXL75BtQkLmnqjjm2kjd4UT6pGO71fcCv
R1DhQ9P7g5cLc0HWortSMX0EtO6U/7npRoUEG48L5v7VMLZ8kFj5dASWeCup
XygU+DZyQz55ow0cQoQXlleGYfOAnhebCAUs/jtFIDr0wNq66b3xo8PgZNHC
deYgGYwDXxnxyw3BHW3H88EiQ5DOHbK6H3PszCGd6CydcVC748+LNgcgv3O8
c6xqHiRHujN/Dk1CvvLvwFliPzhyvBLX9Z+Dzt6mvXI103DTru2dQFEfXGyK
NLRWnQWr4q/h6yazQHzwOaE/qxceXr93IH73DLgsP++zy5wD/04v+9LGHigp
ObJR9mMK4rYVGSk2zEPaxedmfjw9cLLKYEtnAtuVJXo7zucuwKvx8InsKBKU
ewitaU5MgACXb2uI8yLAu/m/EaYk6Aux58oZGwf9YNbdwv8WwYhaipu7SwIe
oZcrQfxjIJToEz3sSob/WEzVHlJJ4CQuW/7dagSs3GwNYwrJEBCReyiBtRdG
H82d7f04BCmOz/GuVZhvQneinLb6wFh6KWyicgA2oieameyw7lLfKXr00RD0
Vx5tO32pD8TPzu8gH1wEF3cdSpzzBAjxG9qpZxLA6LRM0I+1GWASX36JfzYH
GxPGfVZbZRC/l3lMaqAdZKbaeDXYGfDVOm5GYbQRve5ydBhUH0VDQnJdj2kU
MMw0cdquSESlAsrrRsqLaG/QTNRrz0kouulUv+01CZWx6dnfUKOiKLk8kl9r
HzBfY3kV50tC81dCO35a0JCiHc1n5r9uoK1aS9ezktAg0637v4ZpiOPqkrU5
Aw/HYphLtR4QEVXCwebacTqa5R9M401rhINvpQtjZzHHXPzT7a/TkQJ3txae
rQHo6YrNbZhjqYtPS02f0FH0uLLqwGvMsX8/Lhhhjq0sy1YlxtCRyw2uVZvt
dZBp+TjQ4XI3ErfgxC2m0lHf+em9pj51wEJYYe972oUa7q8aJ6fRUV6fvG6i
XAOILf26L3q/E601x+IehNCR2BV03VKtGdZ5j5mOHu1AFMp1EwIrHe1TMdwc
rOoGS2eObQNNLaiw5OdORZdFxOZ1R3Kn6xTgaf2lUYnFcC6ipiNtiggENzmq
wwM6zDjvThoxaQX6OnV/ozENVGLC7wxs9IL/WVXzkLet8C0/XZaG6KCvGsNq
6N4M4kIL3da7WiEuzqzPdxcDNFgkr8h/qQVepkN2173xEPDgzfcrMgwo+Wch
T7pXBebvtUjemGPdHWMWLphjUlf2WJxQqoBb500u/tbAOm34yZ3VSwwY1izS
Ca+rgOyUIN+RsmaYvx81Z4LtUPnk9czTvTUQwtApapZuBv5eySG57Qxoa8fL
yB5thHbtVCHuxUYQ0j/2/U0QFazUU1eM54eg3jfTiyZUhsZNXmVUCBLRLWq8
Ww/Wn/U735vxVDei3smN3mlsp8f/deS+udUOE5+TZ2KMGlE6z8RRQSMG8r+X
rXO+9ztk8lqPL4zhUKJxyuL/fy8p9V3NXuxoGThr3+AlYI7tmKT95XzMQAOV
aenJc8XA3pihZ93TgJ7ePXUnEnOMf/6NCRoohlOJ4WHVb6mAM0i/KFWWC5es
PmqLxI2Ae7CCbJItFUQOKFlpx9eC6Pmouwz7EeDUvRze0UWB2mcm1I9nO6Fa
cNXrHWEYmlyfKr5bI0O6puj2TKdeWLyl2Tq7PgQjvwO0L9EWoZmoszN47zCs
//78KPT3ILDsv3knv3YBnt6vf/1zxwRIcYUPnBgYgGYJE78nQfPwYaq8ekJ2
Chado3Kjy/phxudYe7HaHLQQtJzLmGfA/u2G0MEvfWBreUEtZMcslLjevtIU
Pguxm61navJ7QWNSWqC5fxqop97qHemdA4+cFOge7wEn2ueHL0unoNWUeMNp
bh5yJIq63NV64OpN18GWtEmI/7B5gYztysVKrqtykyRY4ObAzX6agLQPxwYl
sB5zHpJiv4MngbTsXk1Pi3GwC+ENOsxBhoLdqdLJ3D3AETw/HeE/Cr+kjTeZ
Mcfm9W70hXf3wNHWFZbutGFYNA9xZUohQ+XnXstRDcwrN3HvkG+DcN3p/VHT
MKyv1AoO+QwPAF/O6cif9v3gd3NNHD+3CG+61+vS747CpX9Ka9fmSVDW1HzQ
qH0e/o1XTo0zpmBSGa+r19sCrGvPLde/TMA9fosJ4SQyuIse6rzHyEEQe9rY
cvMbcjpn5YGGGCAjQvQj9nejM3kzs/23Z9ANVqqQg8w8xOQdz/Q83YOIJ+sU
AnPJ6NmpcYrUtlEoE6Py5NzuQR3sxQu5X6ho9YXEPzydBPr+TCcGF0loosvk
VsdDGmL8cvN8wNwJAt2kGy/UScjk4TPRyQUa0tar12Y+3QK8wceYdsYRkevz
KhPcCTri6H+2Q/QzDjSFVnn3UQjIRiC3nX6TjtxFnxznfVwPY6Gd+utqBJTN
6WLQEEhHaeFBj15Z1wHz4ufh2SSsG9Pylp4n0FESxxq8l6iDPXrWEaM/ulB2
U3kqK7Yre6fypefX6oDo+HMyILoT+Vxb3DOXQUcBKiPn/PRx8Pk3n2P/73ZU
5Cpw1iuAjta8wqe+5uOhAG9Xf0qmFRXOHeVayqahiWssDOL+HvgyNyqzUliG
pm6SPh9xnkIqXp+cLJnJ4NeWlhiS0Qa06PfMzM0zkPd7SyjTbB7Ey+m39e07
gLegM1yERgNZ5+RIH1UC7BO6mJDR3gYmolzhfzvowFw6LxJWhIO9WR7OM2mt
UEycfFrHzYDo4rhqbk4EJktLCR/T8SBtpa44iDnmypX3ujCoEnDP6+rPlbeA
iUtZme0FBtANqZ6uEhXg8ZmUU9HcDNzsyXsd1TGv5hfqLkZUwlK34+PDZU3w
TNq6nU2FAd3lJfXGe2vhn/jJxR08jeCS0H6UZ5kOvTZR/KWtLSAdl+13WKIE
Qlw5T30bmwcXuujX8aOzoOvZIHHUrwMdNZ7wSJGeQxH7qCc4x2bhyLHDLz2E
W9B/tZV6zTN0dGP8lObj3c2wofFnYkC5Cf3YDS4cxgzkIaLxOmG0CjJaZFCu
XCOKbNg91OnOQKYetzkipUqBuG7D22qEQ6a7GEds/RnIVSHabJ5cDM+yNzoI
Gg2ocTyp6FkwA7X9olHydpXA/wC2jxrt
     "]], {}, {{}, {}}},
  AxesLabel->{None, None, None},
  BoxRatios->{1, 1, 1},
  BoxStyle->Directive[
    GrayLevel[0], 
    Thickness[0.003]],
  DisplayFunction->Identity,
  FaceGridsStyle->Automatic,
  ImageSize->{367.5352232687556, 367.4989142555308},
  ImageSizeRaw->Automatic,
  Method->{"DefaultBoundaryStyle" -> Directive[
      GrayLevel[0.3]], 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "RotationControl" -> 
    "Globe"},
  PlotRange->{All, All, {-5, 5}},
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.02], 
     Scaled[0.02]}},
  Ticks->{Automatic, Automatic, Automatic},
  ViewPoint->{
   0.028772017928243132`, -0.03186919193836585, -3.3835124538842045`},
  ViewVertical->{0.6700647960562667, -0.7421941571813641, 
   0.012688661549531667`}]], "Input",
 CellChangeTimes->{3.8309563347962427`*^9},
 CellLabel->
  "Out[527]=",ExpressionUUID->"531f9c76-e5fd-4c95-87b6-c56bd59953de"],

Cell[BoxData[
 Graphics3DBox[{GraphicsComplex3DBox[CompressedData["
1:eJyFmnlYjen/xzvTcZpsIbLGJE0qlX03962ar5ERspNkCc2QMEIKEUb2oiwp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    "], {{
      {RGBColor[0, 1, 1], EdgeForm[None], 
       StyleBox[GraphicsGroup3DBox[Polygon3DBox[CompressedData["
1:eJxN2QnYzmUWBvD3zdJCk6kkQhQGkS1Ei+yKrGWXUCiRvYjsJFtUJJ+UtZJW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          "]]],
        Lighting->Automatic]}, {}, {}, {}, {}}, {{}, 
      {RGBColor[0, 0, 1], Thickness[Large], 
       Line3DBox[{252, 273, 294, 315, 336, 357, 378, 399, 420, 441}], 
       Line3DBox[{252, 231, 210, 189, 168, 147, 126, 105, 84, 63, 42, 21}]}, 
      {RGBColor[0, 0, 1], Thickness[Large], 
       Line3DBox[{1, 22, 43, 64, 85, 106, 127, 148, 169, 190, 211, 232, 253, 
        274, 295, 316, 337, 358, 379, 400, 421}]}, {}, 
      {GrayLevel[1], Thickness[Tiny], 
       Line3DBox[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 
        18, 19, 20, 21}]}, {}, {}}},
    VertexNormals->CompressedData["
1:eJwNl3c41X0Yxs2ESklJaAlJ9oriCYWorIwiKTMjKQqFsjJSyQhlhCIkycj8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     "]], {}, {{}, {}}},
  AxesLabel->{None, None, None},
  BoxRatios->{1, 1, 1},
  BoxStyle->Directive[
    GrayLevel[0], 
    Thickness[0.003]],
  DisplayFunction->Identity,
  FaceGridsStyle->Automatic,
  ImageSize->{405.20197787440253`, 404.89369892747374`},
  ImageSizeRaw->Automatic,
  Method->{"DefaultBoundaryStyle" -> Directive[
      GrayLevel[0.3]], 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "RotationControl" -> 
    "Globe"},
  PlotRange->{All, All, {-5, 5}},
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.02], 
     Scaled[0.02]}},
  Ticks->{Automatic, Automatic, Automatic},
  ViewPoint->{0.05655625494319992, 0.11441692002528618`, -3.381376961895669},
  ViewVertical->{0.44280555393050924`, 0.8958239491229053, 
   0.037718610607197216`}]], "Input",
 CellChangeTimes->{3.830956015070074*^9},
 CellLabel->
  "Out[438]=",ExpressionUUID->"d71efebc-d40e-42f2-bcac-9a28ce403fd9"],

Cell[BoxData[
 Graphics3DBox[{GraphicsComplex3DBox[CompressedData["
1:eJyFmnk4VGv8wInG1aZSWnWTJIT2Td33hHsrlfa0SEoq3ZLqphKVrjbtFNUV
LYhKWinKiaSIchkqW5axxphhmBljzvl5ntv3Pc95f7/n+fXPeXx6fbfPjDnn
nddo065l7t00NDQqNTU0tDT+/3/lkjBv62HpaHBoaqGvXSzicyGKi7T6ETUj
E/MlHj8mvB9bhj7bxmRrTCgh1otQttHOds8bdZgPtrRfoTKqRy1D/Ttyj7UQ
ccSo0z3UPFeowDx9WebJzFApCpH1W0s3qYn4MrTuyUy9RJbFvPO8l/uV8Hb0
uM7SkTZUE3mVaI3G8tBOZSvmkz8OstsYpUJvlyV9chTlE/UwqJwZp5N3tZ4G
nvD3hosGqzSofbkfU8q3qjD/r05N6mqQRne3VBbzPKNJR3y/daNG7Y5JX+3a
hvl/9WtTWXmvS1r0H+O8YlrgWencnYrMujQ7QC0n+hJQ1nYzv2yO5/rt4VLk
PK9ch3IwiZqTEtNM9KtLdXiFGfYJ/EGDV/j/fctjtvYUCBFwuG6INzovH/WF
4EIkzo/IHzihHHPwvnZXjaXZo1pivQgFXvdpKMmQYA7e9aZHlHxa307EESPT
S/kzyx+qMAfv2YxFhWoFS8SXoX7plevHXeQ4eB9iO6vbsocdRF4l0rc2dc68
04w5eG+OPWOQrr+R5tfDoMjXMccjZkoxB+97/qnLHXxXTfPr1KQervWtHksz
mGPvC9+9XOnGxQHvlMvjPi9nfsX1gPcSm6KenZoqoi8BZZw159XEqwzm4H2E
/j2rw5dqiH51qaTHNf09R7TQ4A+/ruutpzVnVGGv8HsNwi8F+b9XE1yIDJP1
nR7H1eOfwfvU7pG9qDUSYr0IVVO6m+YUyDAH76npoxM/31cSccTIwPVg3K4i
Nebg/RYVH5zYzhLxZUg6cOLr+2sYzMH7NSfp4uchciKvEiV5GSlMz9ZgDt4H
WIQHZ5gKaX49DDLoPt3ZZlYb5uA9tVZR7m7B0vw6Nan3H+JdRqg6MQfvU/yD
0j2l9TS/fm0qZvHc3qUfuTmD9+9jn/Sb4qwm+hJQHsfy8kzedGIO3ntu17/Q
/uUb0a8utdVm147w7u00eALvmmX2FlZ9mrA/8N7X5Mxr/b/EBBciN1R0YZq9
FHO4ZtxBh9fvlRHrRUhtdGfRclcF5uC9PO7jE8apk4gjRvULjI7kzmcxB+9+
w463tH9iifgy5J83Z2+RGxcHvHfb8nDi1oZWIq8S3TrY/j4r+xvm4F0ys9hx
3Jcqml8Pg/x22Z1SJSowB+9vu8+hpv9gaX6dmpSf5z/1m492YA7en8VXrIk9
UE7z69emLntvClBIuDmD96IrYtN1aoboS0AVSGY9L53YgTl4Dxj97o9RMYlE
v7qUccTxaPVGJQ0+wLvL2n3axp9bsCfwnhHRZGe1u5XgQqSwK3Sk7dswhzxI
O3bPpV4KYr0IeaysrH61VIV/Bu+Bn8y0/l7KEHHEKMguQNTeymIO3lVL3wU9
K2OI+DLUf1T7a/1kJebgXWQUX2Xo30zkVaIj+1x2XvBJxBy8twuGbdts2ETz
62FQgve2/IZQFebg/eWOpe8KK1iaX6cmdXhf0bkbLnLMwbvd588xyDWL5tev
Temsef0xIJabM3hfuTr3/dhiluhLQPkNmObupSHHHLyL9pceWLssm+b3q0vt
btF0ch7RScPcwXuOzZEt4TfbuffhT+9vB6XdTbeUE1yIDkUWPZ9CKzAH7yuH
tPS07KMi1otQrG1UhyREjTlcd/kkDm44wxJxxKgpkFryRMhx8D4lzaSlyEJN
xJehpKlzm4d6cfWDd/Ggm+sKt9QQeZWodU3kSIFHNp4DeL+5MPZtj8IWml8P
g9zNQ2c0ZKoxB+8vxHpBvnosza+z6/0eV+p8IrYVc/B+4FTu87yLyUT92lR5
r9MTw1y4OYP3iuF/ZplKWKIvAbVjyItq7dmtmIP3FLOtKRek5TS/X12qPGdl
7CEzhob5gvcYWeg/+6uUeO74via76Fe0uoPgXffzcb/Fxd1QYQ7eA2av0Zrt
ribWi9B2uagqwojFHOpy8QkY5M2yRBwxajRNK37fyOCfwfsqNHfcr6lkPTL0
IyQ87XFoC+bgffHZkLTHh78ReZVoeU8rPz15OZ4DePf2dkF3o9tpfj0Mcpjq
aWxMsZiD95ImRbjTQTXNr1OTGlF/hFFJxJiDd8Ei/c2Dc4qI+rWp4PnR2W5H
ub7Ae/+HTEG+DUv0JaC8Bl90j9Hg5oW9R0TRSW4NNL9fXapC8Urfx5ulYY7g
fee42YYj/+7E8wXv/iE66TElJBeior7fPPt9UmMO3qfIIw01tVhivQjF9M5L
7FfHcfC+7YRmpGMsS8QRIxetgh1Nc7j4cC3Ilx56HScn4svQQs8XPSwuN2IO
3v/or7Wi+6wEIq8SOabsim3c1oDnAN732g4MOFSnpPn1MOjOwUm3XKTc3MB7
08SMAdvMVDS/Tk2qMnJVZvnHaszBu9h3yrrjglqi/q7Pd9NhJw1V3JzBu4H4
t5s30tREXwLqTYyul2kW9/kH3mcxf/6eESql+f3qUk8WHT09Wg2fRzLsnV1h
r99nF4PnCN71TO/5GN8nuRBZLhh64rItizl413pUPmZ+KUusF6G/P1w851bN
cfDuYzAnL+gMQ8QRI2+fAwlRZR2Y43kvTZgwpLuMiC9Dza0XQ7Ltq/DP4F1v
2eFpe3RyaH5eJXqmmi4xvS7FHLzfnjz6AHuik+bXwyCNdWePom/c3MB7VL6D
7RwrBc2vU5OSRYQXv5n5FXPwbuSJ2Ac9JET92tQl89DVXc99mOO/8xdYyadz
KqIvAdWDrv93klEh5uBd53bp4szzbUS/utSw8fvNzZNYGuYC3p1F1pdH/8Pi
eYF34z67mQUvSC5EBWEjP/Zo4Th49yheY/FcTK4Xoe8T/nSIHsJx8J5D3c5Y
ENdJxBGjttISufpfOebgPexsbEfAq2YivgylFmz/0CzPwxyua8duveFjWEHz
8yrRaavDcaKLbZiDd7d4//2PdjM0vx4GvTj576f1Co6D99zeouS46zKaX6cm
ZWXChPcf8Bhz8G5T7nVNMU5G1K9NTVLYZmxK5eYD3hMTngxccl9B9CWgznht
G/VpwC3MwXvChn0L69QKot+u57jvSrMJ8QwN/Wvw/1HAwfvAg7JofzWL+FyI
PH0PTR71lePgvebWL2u+TCXXd32+Oy2ZVnZajTl4H1I63pka2kHEEaPWDMth
1tbc+xO8LxgbNDgruoaIL0OhD2aeeD7gEu4L+p7emJ445VwDzc+rRNVnVAMe
sQrMwbvVlUdbDoaxNL8eBnktCxlqt0KNOXi/GRRdO/24hObXqUmduLymyTb0
M84H3qP3uO8xyJUT9WtTxs5RvXeruLmB99VBH6cusWxD/L4ElNX6VXn76v/F
ecF7buiOW36fVUS/utTY4GMe2ZWdNPRJvt+Bg3fl5gTrvgdJLkSbL4/RP9zG
YA7eP9zMezo1SU2sF6EVGtTGKqTCHLyvn7+g7l5lOxFHjAI7ZgeO7i3BHLwH
tt+ae1a7iIgvQ7p1rikf9QtwX+A9KGRVv8x7UpqfV4mmXfnwT02uCnO4/urh
UsKwLM2vh0HVPuozc+UdmIN3R8v61Dl6dTS/Tk0qop+Z8bpXFTgueM/33WI1
pLSDqF+bSj2zckb1n9ycwfu5c7cS88y4+w/wXvPr5GWOaZU4L3g3FmSkpkvV
RL+6lPPx478sc4X9BOZ/fb7j/eif3jeHWnrPtCK5EA1u0uv9dLEac/DephN2
ZuIxFbFehKprlWeMHRSYg/et/f2b84a2EnHEiEpM8/jSsxZz8D5NMOtCL5cX
RHwZSjvKPEycJ8J9gXfzpXuuXItoo/l5lSjySUCPjBY15jCnQU7X/XOusTS/
HgYtUlXEL5HIMQfv7r7jcnIVJTS/Tk1qh03KoCHGP/Dvg3fbohdR7yg1Ub82
NSg633ieAZcPvJt6ptbM+4t7ngTvw0ve6t0e0ojzgne2dZulgxNL9KtLGZg/
FwdPk9NQN3k/Dxy828wd/cPEhORCtPLOsWZjaQfm4L0xsNe292EKYr0IjX5o
8NvcZO5+CLw7Z7fdHPq8iYgjRr0M77mgr0WYg/e+HgL1V/lHmh9fhr4HZhQ+
ONmEOXg/RO3UG95LSfPzdn2+OyZ7lnbNBzh4N/60OMBjB0Pz62HQ91UlF/cu
k2EO17DedmtU09Nofp2alJnYMN2tmbvvx/t1/n1H9GpkiPloU+b6SdZaWtyc
wbt1U7VAWvcd8fsSUDvlI0Y0bGjBecG764aDNpScJfrVpRZtHaPv69tKQ33k
8ztw8P4kl51+dzvJu97vflOmvamTYw7ex2R6lU0d3kasFyHxhDLjV7ESzMH7
e6/dAxceFBFxxMgwp6LKNSUZc/A+/LRpw/XicpofX4a+BRqf/E3A9QXe9zcd
XZdcpKL5eZWoNsG4YKOcxRz/PXaKSvrtSCfNr6frvi5Lz9N3sgRzmOtFi0PS
Uy3viDo1qXb75V/GlXBzAO9b7njYbBWyxHy0KZNhSXMsEDdn8P6q/UfASuoD
4vcloOIKfd5Yo3ZcD3g3uLP7akIOS/SrS604+L3e8JyYhjrI/Trg4N1r++1N
Uj2SC9EG4YOGqPnc8wl4v3HkgN9lAymxXoT69PNzXuxShzl4d3BzXVJ6oICI
I0aX717XvjA/C9cJ3quS3UtVjg00P74MTR3tmZCU2445eA+z1gp9p1TT/LxK
ZPsuOsG9az7AwbvPqFnFu8uUNL8eBjVUy3qmuNZiDt59TTdMLsrk9t9h3qOX
rNA1R9z9HFx7aeYuHSFjifloUzZ7bjpYdb1O8HP+T+8bs0qdLYQ00ZeA2jE+
fOOMIK5O8B57aPzQp8UM0a8uVVwz8OVD12oa8v3f+/Pa2PsmreTVZuYkFyLH
flsGx5pLMMffG4T8NW+fQz2xXoSCLyyPHBhRijl4t6iw8DntG0rEEaMjx1Zc
GLO3HNeJ9zMm6Y23Oy+l+fFl6LZDr7/ce3ZgDt7vln29V7yOpfl5lUjy+UOS
tIjBHLzfmjlRGny9nebXw6AFLuGdCwKLMQfvF8bL+lo11iF+nZpUTmXjjG5a
nZiDh3VVOt4eDiwxH21qo9zSw72Z28cB717j/HMGfS0m+hJQx85u8Oxv34k5
eL8WfHCRhama6FeXevM5Y0Ln2i80xCW/jwMO3rtnfduYeucHwYXol2Pfyk8u
qMUcvMfbZ2Tcu/idWC9CI40fj4g59xZz8K5ynVV3NiiP5scRo8KXgQOnN9Zj
Dt51clVnXE600fz4MjTt1JDsqludmIP3XZUmV35XsDQ/rxJ9sHWfxJioMQfv
Z012iGd8aCHqYdDplOANOiEpmIP3wtWXL5j/kCB+nZpUnN8D77kG3P0Z/v69
PdXDu1hNzEebOn/z7qPhxtyc4frpWa557vFaoi8BdfdHsnuKHYM5eB8cfra6
LKmD6FeXCvD/q1Wv530afp/8/h04eG/ZIzvXZl9JcCEaZZfcL3t9MebgfW9n
Q3lV4HtivQi92P/07PDwdJwXvE8oG19Zq19F8+OI0YLK6DKJqxRzvK9clF6X
1a6g+fFlyPLX8PvVfzOY430RiwYXs48skVeJfqn/7LPoZQfm4P2e85eSNqaR
qIdBI54dM5eXfcB9gfd2acHcq23cPhp4v1Ez6JvoTxZz8B5mv8ze8ZGKmI82
9Xeqlcyl67kPOHhzPF+RGv27hOhLQAU/b/5xJ4DrC7zffR7WoR8tJ/rVpQZs
HjDlZFwuvu8nz9sAB++pJi9cNWpyCS5EfQct3Tas/DXm4L1iZ3SiLOINzV8v
QifGOxi3GZdhDt4Fjzp+n7ulkebHESOdq4Z+M1zaMAfvs+5Y7S/KVBHxZej8
8eRnZ6NYzMF7Xc5QtzsFDJFXif6JCzYaGynHHLzHveqR+CihiqiHQcEqk6Ie
w8q5fbGf3p0nnbxWe0iB+HVqUhur4ju9VCzm4D1waJtfWKGCmKc2NSQk+vGy
0M+Yg3dFv1/b8jbKiL66XhezXk0pYbh+8bmLDNu0qZ2tRL+6FJ3BXrprVomf
64j9OnweC7z/PF9H8zk+X4c5cb6OWI/P12FOnK8j4uDzdZgT5+uI+Ph8HebE
+ToiLz5fhzlxvo6oB5+vw3Mjztchfp34fB3mxPk6xK8fn6/DeYnzdURf+Hwd
5sT5OqJffL6O2J+VoP5DrFbHPelA1Lgrvld9XyLg9LNHhzf7d+J9HOADpP2f
SLXV6OjbvUWvd+RinrcudLaeO7e/A/zC0LFW828ySGKTdmWlTxHm9+ZbnjY6
zZ2fAX79++XyIB8WjV97KqbdrhJz92vx87fXcOcQgJv4WH30PM+ibSHWJ9Ic
ajF/83rUwRs+3PfXuP6UUfSGYgbdzCt0O7+0EfPdUvmNTfO4/SPgM/f32/PJ
XY126NAjLR9IMN/fN1zP3on7Hg24wGnM06apKnQqKkgv2LoVc+q9t+eRp9z+
MvBNzzbvOuqsQJF2WxjFkzbMIyZ88nmxk/u+AfhIr6iWY3Uy9KZiRpPLVAXm
509Om3DxegvenwJusd3g1EuJBJUc6V2S/rID894CxbHfIxsRf/9WgjrdMk47
Dq9HCsOKLPPZasydRKGm312quO+rfvJrDYn7U3d/RwNePXt58Q2L+V5J4bZX
v+Uj/n6RBC3svLZ8Q+b7n3VqYr66zMbz0cSTxD6DBPntsjLankPTYzrjFjx0
64Z5ptnkqyvjhMTzqQTprDd49ce14p/7llqYN6Tou23QExHPNRK0/HHjrBvz
amnb6/4zB9RyvNu3hdk35zcR98MSdMVtlKpusOTn/pgA8wceTyfcrm4h7qMk
6IAM1fQYK6Ndpq8089muw63/Y/CtlfHtNP/zV4LylzoZjXghp/97vf2C+fs7
50f2aFDS/L/b+P1L/w8ME1rv
    "], {{
      {RGBColor[0, 1, 1], EdgeForm[None], 
       StyleBox[GraphicsGroup3DBox[{Polygon3DBox[CompressedData["
1:eJxNmQd0VNUaheciVXqXFrqUEEFqAgQINSHU0EFKQkvoJfTeOwJCaAIJoEiV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           "]], Polygon3DBox[CompressedData["

1:eJwtks0uQ1EUhc+lCY+gCQMzExIegUTnJpUwMlb0EUh4BBJ9BBIdo35b/0WV
6g+lHoBX8K2cNfiSde/Ze9911r6jS6tzK30hhDFIQTcJYR224QsaMA7T8A4v
0A9DUIcPWHbPJ3y7dw96cAO7zD2AW3QZ1tCbUEGfwCR6Fk7RV0k8U881+hiG
Q6wpoR+hhf6FJ/QdFNEFz9f3pLfcfwELIX7zEn0IAyHOPPL8EfSgn+Uvj150
vfxNhVhTsj/Nztv/GWRCrJH/5yR6U0Y1aMM8zMg3vDo7Zfrm/HKu6Ti/Hdhw
/urPOmOdN72LrOfp/sq2DPf2oyx153P0D+x7Zs/7S8FfiP7kJ+13dfvXWdv5
Nu19wvtvWKftX/tQbQWq6Ick6qL96FneWj7v+m45/y/aj7LO2O8/6fFkqw==

           "]]}],
        Lighting->Automatic]}, {}, {}, {}, {}}, {{}, 
      {RGBColor[0, 0, 1], Thickness[Large], 
       Line3DBox[{442, 443, 444, 445, 446, 447, 448, 449, 450, 451, 452, 453, 
        454, 455, 456, 457, 458, 459, 460, 461, 462, 463, 464, 465, 466, 467, 
        468, 469, 470, 471, 472, 473, 474, 475, 476, 477, 478, 479, 480, 481, 
        482}]}, {}, 
      {GrayLevel[1], Thickness[Tiny], 
       Line3DBox[{1, 2, 3, 4, 5, 6, 7, 442, 8, 9, 10, 11, 12, 13, 14, 15, 16, 
        17, 18, 19, 20, 21}]}, {}, {}}},
    VertexNormals->CompressedData["
1:eJwNV3c4VX8YJyRUCoXQspKErCi92aKyCkUSkoxQZJRkZlYyokIhs5CRzK9r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     "]], {}, {{}, {}}},
  AxesLabel->{None, None, None},
  BoxRatios->{1, 1, 1},
  BoxStyle->Directive[
    GrayLevel[0], 
    Thickness[0.003]],
  DisplayFunction->Identity,
  FaceGridsStyle->Automatic,
  Method->{"DefaultBoundaryStyle" -> Directive[
      GrayLevel[0.3]], 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "RotationControl" -> 
    "Globe"},
  PlotRange->{All, All, {-5, 5}},
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.02], 
     Scaled[0.02]}},
  Ticks->{Automatic, Automatic, Automatic}]], "Input",
 CellChangeTimes->{3.830955973696369*^9},
 CellLabel->
  "Out[423]=",ExpressionUUID->"c9d6fbc3-6ce9-4e9f-a723-1d1403425ef8"],

Cell[BoxData[
 Graphics3DBox[{GraphicsComplex3DBox[CompressedData["
1:eJyFmnk4VGv8wInG1aZSWnWTJIT2Td33hHsrlfa0SEoq3ZLqphKVrjbtFNUV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    "], {{
      {RGBColor[0, 1, 1], EdgeForm[None], 
       StyleBox[GraphicsGroup3DBox[{Polygon3DBox[CompressedData["
1:eJxNmQd0VNUaheciVXqXFrqUEEFqAgQINSHU0EFKQkvoJfTeOwJCaAIJoEiV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           "]], Polygon3DBox[CompressedData["

1:eJwtks0uQ1EUhc+lCY+gCQMzExIegUTnJpUwMlb0EUh4BBJ9BBIdo35b/0WV
6g+lHoBX8K2cNfiSde/Ze9911r6jS6tzK30hhDFIQTcJYR224QsaMA7T8A4v
0A9DUIcPWHbPJ3y7dw96cAO7zD2AW3QZ1tCbUEGfwCR6Fk7RV0k8U881+hiG
Q6wpoR+hhf6FJ/QdFNEFz9f3pLfcfwELIX7zEn0IAyHOPPL8EfSgn+Uvj150
vfxNhVhTsj/Nztv/GWRCrJH/5yR6U0Y1aMM8zMg3vDo7Zfrm/HKu6Ti/Hdhw
/urPOmOdN72LrOfp/sq2DPf2oyx153P0D+x7Zs/7S8FfiP7kJ+13dfvXWdv5
Nu19wvtvWKftX/tQbQWq6Ick6qL96FneWj7v+m45/y/aj7LO2O8/6fFkqw==

           "]]}],
        Lighting->Automatic]}, {}, {}, {}, {}}, {{}, 
      {RGBColor[0, 0, 1], Thickness[Large], 
       Line3DBox[{442, 443, 444, 445, 446, 447, 448, 449, 450, 451, 452, 453, 
        454, 455, 456, 457, 458, 459, 460, 461, 462, 463, 464, 465, 466, 467, 
        468, 469, 470, 471, 472, 473, 474, 475, 476, 477, 478, 479, 480, 481, 
        482}]}, {}, 
      {GrayLevel[1], Thickness[Tiny], 
       Line3DBox[{1, 2, 3, 4, 5, 6, 7, 442, 8, 9, 10, 11, 12, 13, 14, 15, 16, 
        17, 18, 19, 20, 21}]}, {}, {}}},
    VertexNormals->CompressedData["
1:eJwNV3c4VX8YJyRUCoXQspKErCi92aKyCkUSkoxQZJRkZlYyokIhs5CRzK9r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     "]], {}, {{}, {}}},
  AxesLabel->{None, None, None},
  BoxRatios->{1, 1, 1},
  BoxStyle->Directive[
    GrayLevel[0], 
    Thickness[0.003]],
  DisplayFunction->Identity,
  FaceGridsStyle->Automatic,
  ImageSize->{374.6424329502942, 353.3926468246678},
  ImageSizeRaw->Automatic,
  Method->{"DefaultBoundaryStyle" -> Directive[
      GrayLevel[0.3]], 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "RotationControl" -> 
    "Globe"},
  PlotRange->{All, All, {-5, 5}},
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.02], 
     Scaled[0.02]}},
  Ticks->{Automatic, Automatic, Automatic}]], "Input",
 CellChangeTimes->{3.8309559609137793`*^9},
 CellLabel->
  "Out[420]=",ExpressionUUID->"a83778f9-2a5e-4153-b13c-ac047c08f8c7"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.830955750360063*^9, 
  3.830955776611919*^9}},ExpressionUUID->"254910b9-b0e3-4a62-9bba-\
a905d66cb6a5"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.83095531131736*^9, 
  3.830955311324992*^9}},ExpressionUUID->"a3c6cd07-b5b1-4544-9edf-\
dce77d7ce33c"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"data", "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"2", "*", 
        RowBox[{"Sin", "[", 
         RowBox[{
          RowBox[{"j", "^", "2"}], "+", "i"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "0", ",", "Pi", ",", 
         RowBox[{"Pi", "/", "5"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", "0", ",", "Pi", ",", 
         RowBox[{"Pi", "/", "5"}]}], "}"}]}], "]"}]}], ";"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"data", "=", 
     RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"For", "[", 
    RowBox[{
     RowBox[{"i", "=", "0"}], ",", 
     RowBox[{"i", "\[LessEqual]", "Pi"}], ",", 
     RowBox[{"i", "+=", 
      RowBox[{"Pi", "/", "20"}]}], ",", "\[IndentingNewLine]", 
     RowBox[{"For", "[", 
      RowBox[{
       RowBox[{"j", "=", "0"}], ",", 
       RowBox[{"j", "\[LessEqual]", "Pi"}], ",", 
       RowBox[{"j", "+=", 
        RowBox[{"Pi", "/", "20"}]}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"AppendTo", "[", 
         RowBox[{"data", ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "j", ",", 
            RowBox[{"2", "*", 
             RowBox[{"Sin", "[", 
              RowBox[{
               RowBox[{"j", "^", "2"}], "+", "i"}], "]"}]}]}], "}"}]}], "]"}],
         ";"}]}], "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]", 
    "]"}], "\[IndentingNewLine]", 
   RowBox[{"ListPlot3D", "[", 
    RowBox[{"data", ",", 
     RowBox[{"InterpolationOrder", "\[Rule]", "4"}], ",", 
     RowBox[{"Boxed", "\[Rule]", "True"}], ",", 
     RowBox[{"BoxRatios", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"1", ",", "1", ",", "1"}], "}"}]}], ",", 
     RowBox[{"BoxStyle", "\[Rule]", 
      RowBox[{"Directive", "[", 
       RowBox[{"Black", ",", 
        RowBox[{"Thickness", "[", "0.003", "]"}]}], "]"}]}], ",", 
     RowBox[{"Axes", "\[Rule]", "False"}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"Directive", "[", 
       RowBox[{"RGBColor", "[", 
        RowBox[{"{", 
         RowBox[{"0", ",", "1", ",", "1"}], "}"}], "]"}], "]"}]}], ",", 
     RowBox[{"BoundaryStyle", "\[Rule]", "None"}], ",", 
     RowBox[{"PlotRange", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"All", ",", "All", ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "5"}], ",", "5"}], "}"}]}], "}"}]}], ",", 
     RowBox[{"MeshFunctions", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"#", "&"}], ",", 
        RowBox[{"#2", "&"}]}], "}"}]}], ",", 
     RowBox[{"Mesh", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"6", ",", 
            RowBox[{"Directive", "[", 
             RowBox[{"Thin", ",", "White"}], "]"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", 
            RowBox[{"Directive", "[", 
             RowBox[{"Thin", ",", "White"}], "]"}]}], "}"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", 
            RowBox[{"Directive", "[", 
             RowBox[{"Thick", ",", "Blue"}], "]"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"Pi", ",", 
            RowBox[{"Directive", "[", 
             RowBox[{"Thick", ",", "Blue"}], "]"}]}], "}"}]}], "}"}]}], 
       "}"}]}], ",", 
     RowBox[{"Method", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"\"\<BoundaryOffset\>\"", "\[Rule]", "False"}], "}"}]}]}], 
    "]"}]}]}]], "Input",
 CellChangeTimes->{{3.830955645160675*^9, 3.830955704567409*^9}, {
   3.830956165987174*^9, 3.830956181605727*^9}, 3.830956435417111*^9, {
   3.830956514939598*^9, 3.83095652294508*^9}},
 CellLabel->
  "In[537]:=",ExpressionUUID->"eb886254-a356-4790-bbf8-c6920785b5ec"],

Cell[BoxData[
 Graphics3DBox[{GraphicsComplex3DBox[CompressedData["
1:eJyFmnlYjen/xzvTcZpsIbLGJE0qlX03962ar5ERspNkCc2QMEIKEUb2oiwp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    "], {{
      {RGBColor[0, 1, 1], EdgeForm[None], 
       StyleBox[GraphicsGroup3DBox[Polygon3DBox[CompressedData["
1:eJxN2QnYzmUWBvD3zdJCk6kkQhQGkS1Ei+yKrGWXUCiRvYjsJFtUJJ+UtZJW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          "]]],
        Lighting->Automatic]}, {}, {}, {}, {}}, {{}, 
      {RGBColor[0, 0, 1], Thickness[Large], 
       Line3DBox[{252, 273, 294, 315, 336, 357, 378, 399, 420, 441}], 
       Line3DBox[{252, 231, 210, 189, 168, 147, 126, 105, 84, 63, 42, 21}]}, 
      {RGBColor[0, 0, 1], Thickness[Large], 
       Line3DBox[{1, 22, 43, 64, 85, 106, 127, 148, 169, 190, 211, 232, 253, 
        274, 295, 316, 337, 358, 379, 400, 421}]}, {}, 
      {GrayLevel[1], Thickness[Tiny], 
       Line3DBox[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 
        18, 19, 20, 21}]}, {}, {}}},
    VertexNormals->CompressedData["
1:eJwNl3c41X0Yxs2ESklJaAlJ9oriCYWorIwiKTMjKQqFsjJSyQhlhCIkycj8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     "]], {}, {{}, {}}},
  AxesLabel->{None, None, None},
  BoxRatios->{1, 1, 1},
  BoxStyle->Directive[
    GrayLevel[0], 
    Thickness[0.003]],
  DisplayFunction->Identity,
  FaceGridsStyle->Automatic,
  ImageSize->{359.13918975526025`, 363.959878971322},
  ImageSizeRaw->Automatic,
  Method->{"DefaultBoundaryStyle" -> Directive[
      GrayLevel[0.3]], 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "RotationControl" -> 
    "Globe"},
  PlotRange->{All, All, {-5, 5}},
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.02], 
     Scaled[0.02]}},
  Ticks->{Automatic, Automatic, Automatic},
  ViewPoint->{-0.012175646640249485`, -0.875051429838061, \
-3.2686597786810543`},
  ViewVertical->{-0.013439508791320045`, -0.96588392646759, 
   0.25862641047464446`}]], "Output",
 CellChangeTimes->{3.8309564358930197`*^9, 3.830956523379786*^9},
 CellLabel->
  "Out[539]=",ExpressionUUID->"8f6128e0-9a76-4da9-9a4b-e61b3248dcf9"]
}, Open  ]],

Cell[BoxData[
 Graphics3DBox[{GraphicsComplex3DBox[CompressedData["
1:eJyFmnlYjen/xzvTcZpsIbLGJE0qlX03962ar5ERspNkCc2QMEIKEUb2oiwp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    "], {{
      {RGBColor[0, 1, 1], EdgeForm[None], 
       StyleBox[GraphicsGroup3DBox[Polygon3DBox[CompressedData["
1:eJxN2QnYzmUWBvD3zdJCk6kkQhQGkS1Ei+yKrGWXUCiRvYjsJFtUJJ+UtZJW
0jLTvphmTMtMu8lM00zTOtU0Tcs0zXPm/b3X97+u7us5y33Oc55z/30uX7VH
Xtl3wiG5XK5WmVwu/ZdrkNAwoXKu4EeuSuQTKiZUSDhOPJ9QPqFcQjW8Q+Sr
iVfVJ3LHQ8TKOsuxy6s5gR3noQk1E05MOCKhesJh4jXY1fU+JaGRuuo4h+PU
YNfI9KugZy32iTg1xcuYNWbrl3BBQruElgm11dVwV7OEI8VPMkdj9VX4x3tf
vPlU3CPttJpYE2dV9Ufq97OEk53hH5WJBeqIVUqom/BzPZvYRx25o8xd272R
b4pTCa+u91SXq6dfXe+NXHO56mqPs/8q5q7qvUerrae+TULbhNPsu4Weze39
FwnHqIvv79hc4Xs8Rq6++U/UowW7Jt6xOGfTqiG9auGfl9BK7CR2a7OfQ6eW
4rGj0+23tVxw2kMHb23ED7sj/TrAqeKt3FfbW+qbtbk31JRv7b563ns0jTrZ
dx3506GN2Blq2uJ2xq8rVg+3Ln4XOnaGZvjN5bqym/HPtb9u7jrTfF3FWuRK
v92OcvVwm+O1UFdfvltGw4idRcP6eGfp2dGbFiQsTLiSvg1wrkq4OmEUfS6k
x3m0jNmHJ3QXG6jnALzg97f74PTA60639vIdxFqLD9Cng1gPmsSsg+y1k/sG
sTvyB9trcM5X14NGp4sFeor1pGPxz0/4vfQdrE9/M8U8De0n9jTEXYNxxuH1
Tuhj113xhrK78IfZXze8M9RdJD5MzTCcPjQp6hd+X3Zf8/Rz9rX7y811np7R
u12G29u98d6xCZflCj+Lh6sJ/tSEi8WGs7t76xXe299d4+ywl77xjZzm7ovp
0F3P6DXFnscnTNBvoJ7BHUGrUXqGNiPFRqidYP+D1I7HGYUf+StxeolfkjCR
DpG7NGG0nfaS7y3em98XZ4yaIXoO1WsSe0jGn5zRcRK7T6Z3T28Zae6BdjDa
fX3s4WLvHU6TKfJj6DjWOcZup6mZnXAtXUOfOTS6IFO3FH+qXHDmwjzzjONf
YZ/zc4WfGSPUThcbr2ayOYfJjzDPPJwrxKZ7+wTx+fSJ2FUwEm+KntG7q512
U7uAJo8lbE/YRrMZ9hz21fxF9Imfd4sTlui5UDz6zEy4hg4z9ZhBw4l6jBaf
Kb5Yn2voMNpOY+7rYIr7lrAn2+tNCTeri/pZ7Fk0mu2cRctibKk7oveahBtz
Bb0nmXGxfjHjqoTbEq5XtxjnVvuN+DJzrKXVXP48Ow591uFOp+0CsVuc89VP
1y80XO5cRodiLLAio81Ksy7Qb6H8DJyl7p4mvx5nBt5K71kkt0q/ld4buQ1y
i9TOsf+55p7vvVF7g/3dp/ZefTbQ8AaaFDULfzUNZtNkI31KcFbLlYhHnx0J
d9JvqXjUbU3/CNiS8Ei+oN1S8dDkroS7zX6XWHA22VHkdnrTzfy18ssyeod/
e8I99NsJ6/CXyS/3ntnesMEbYv475G/PlX4H0W+z3a/A2czeZZfr9Yn93q92
l/hWGmzRYzP7XlqsF9+Ct0H8Pjqs0uMBOytxxwPsDfwSMy03Y9Rs02ObtxZ1
DX87e7t97HCG/6C7HvCWe7wnvt34GRQ/236Z8KuM3sUeDyXspsc+9kN0eyLh
yYSn9Ax97hKP/NPiT2V4O/W4PaNx+HvYe7z3YWf4e+1zs7nv0Xtzhhv5R+xp
l/wzcntxw3+WVlvEo+Y5+jyr9hmcu82905tvs8tn8YPzazPGG55PeMGe78d5
jj4x16P0eNxuw39M/gW9i7XPs7fjRM2LOC/Qa4f4qwmv0W+fmXbTcgfuPm94
Uf/n3PGQnhH/o9p93v37hD/A6xkd/8B+AudJb9lqn7Gnjfru0fOlhK8S3nPP
MzR6A+clWv3G+ZJev03Yjx/cN8Ueod/eTF3k3qLPM/yw3/bet+A58XcS3rXP
33nDfnt5W/6A3bzrzv14z+vzNn0e1eN5ddHzZfo8Jvcy+zfesNden7bPx3Fe
8dan5X9Fw1fhlzgf5gq6/y3ho4SP8feZ+YBdv0eDP8odoOHf1f2eXdT6I33e
o8Ov7TJm+gTecN/H7NfN/4r5XlJ/kH3Qu//kPGgHxVjgz2JvuuNTe3/RPsP/
jIZv8t9Stz9X+q28b99/cYb/Oa0+g7fVviP3D/wPaBD+F+5/B/9zuWLvd/De
VfdKRr/w/5rwpX1/AQfwX5F/lX6v8r+i05fOA+zXMtz/5Ara/5BwaPo7+J/q
QrcfE/5Lzx/FIvdPekTuJ7odFP86IX6x94ncR3gfyx9U+xNdPrb7qMnnC/Yn
/IP6hZ7/cn5No2Is8I1Y1B+SL2jyKf8z+fdx3uf/O6FMvqDDIeo+p+f78qHL
t85/0ydqyuYL9uf8DzLc2GH5hBPyhd3GXivhR13oFvnQoVy+gC/p+R3dinqH
/z37e3p96Cz2/Xnmnr/hfUXn8maJmSJWPZ2H8UOTo9N5TL6g7dFih+KEVpE7
Nl/Q6r/8sCP/dUbv8A9PqJwv6HYs5PCDE/nQ6ghn+N964we0yunxTa6UG/Hj
6FMhX9DhG7kKuJGvghP5iFdkV3TPkc7wj88XdKsCZdSWlavKLsP/LlfaI/Az
seBVo2FZdeXkv8/oF/5Rvonyaqqxy+FGvqjpD/yy8l/YT2W7qJtQj/adE5om
dMoXNPwFTUPrGrRsxq4uF5z60IBWh+PUTGjorgb49XFq4B0mVzlTG3WhyYnO
mmaNXqewK/MrZLiBWmLBa0ST4/hV5CvmS3UNv3ZCY/o0guPxK8qHVic5a9Mn
ak4VP5lW4TehSVV9GssVe1TFq2bfJ6hpwq6m31H5Ur3Dr8OOsxLtKvGrq21K
y2K+bcIZNG5Kv+B2SWjOD03OTDiLnmeKNcOpIXc2rerzG8jXxLkwoX9Ce7PE
PYeqa4gfOrRLOIfdkB89WtDwNGcL+hRjp6gLfVrSoZZcS/Y57m8kH/FWCR3o
0B4aZzit6NLa2Yo+UdOR3Zh/coYbOF0seJ1oeCq/iXydjH7ht/He5t7YiTZN
cNrkS/9cFjXsldCblm3F29AoajtDF7HQsA+dItbVfUPYXeSC0xf60eos/tm4
LTKzht8t4QK69YN2+C3kQ5Nznd3oEjUXstvxW2a4gfPEIt9Qz/2Zv2/P0aM9
nYLfPaEHPcIeQKv+0AE/NBlo361wW4sNEu+ofiCtWusdOF/sfLsvahl+z4RL
Ei6l0yB6dMLpSbfY92j7HYwziL5t8bqID4YhYhMThvKL30EvM3cw96XmmOGO
uGuMGeMNIxIus/uxOGNoOJRWXe019LhILHLD7P4CPcay++Gdm+FE/nLx4fqF
P44mI8xzsXz3jJbDxce4o5+el6u9wlvHwQDxgXLj2QP43fXrYXdD86Xf8TBz
xzwj7WmeurkJE2gwSL5nRu/wRyVcSZsh7MHqQoOZNOmJ2wtvMG5vsdBsUcIk
veLt1yTMSrjWPmfLTfKGWWJj7SZ4c2h+jR5j8MaqG6Z2dkbDiE2m1TC8yWbq
Ze6B9hp7mII7WWyC+NSMnlP4w800l1bj7Xe+meeIT6fBND2msufSYpz4NLzx
4vPoMEKPBfY6wR0L2OP5E8x0kRmj5io9rvLWoq7hX82+Ol/65+oS/kJ3LfCW
y2gwUTzyKxNW5QvfQXzf8XOnJX1uoE3ovtjeb2UvkgvOalhDt8k4SxJudOca
/NU4i/EmyV2bqV3i7dc5l9Ahet3EvpY/NcMNLBUL3s30mcOfKz8to1/41yes
pdXNMA9/mnzosMx5Pa2iZp34cnqEf4udz9dnrVyxx3y84Kynwy2wUHw5DYsa
h7+CvYLOK50r6LFQv5mZfPy+eSuN19MvuPclbOCHJtsSttNzm9itOIvldtBq
NX+N/BKchXpPFItcibob8W9i34lTQreNzhL7vS1hE35w7xK7nmZLM3WRu5tu
N/HD3mn3d8Na8XsSdtn37TTZRJOd8vfa1y53bsJbp89OmizTY5266HkHTZbL
3cHe6A1L5SO+2R3r1d5pPzvMcB8dttBzM3+9/KqMzsG9394fdN8DYiUZPe4X
L3EW59qoLn63Gb9j/v/vbcOXj7sfTthrH7u9b49zt3dtNtMmtbu9tcjdo0/x
/Xvzpf9fZAv/Ybk79Nhkhq14jyb8D1JAMOQ=
          "]]],
        Lighting->Automatic]}, {}, {}, {}, {}}, {{}, 
      {RGBColor[1, 0, 0], Thickness[Large], 
       Line3DBox[{252, 273, 294, 315, 336, 357, 378, 399, 420, 441}], 
       Line3DBox[{252, 231, 210, 189, 168, 147, 126, 105, 84, 63, 42, 21}]}, 
      {RGBColor[1, 0, 0], Thickness[Large], 
       Line3DBox[{1, 22, 43, 64, 85, 106, 127, 148, 169, 190, 211, 232, 253, 
        274, 295, 316, 337, 358, 379, 400, 421}]}, {}, 
      {GrayLevel[1], Thickness[Tiny], 
       Line3DBox[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 
        18, 19, 20, 21}]}, {}, {}}},
    VertexNormals->CompressedData["
1:eJwNl3c41X0Yxs2ESklJaAlJ9oriCYWorIwiKTMjKQqFsjJSyQhlhCIkycj8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     "]], {}, {{}, {}}},
  AxesLabel->{None, None, None},
  BoxRatios->{1, 1, 1},
  BoxStyle->Directive[
    GrayLevel[0], 
    Thickness[0.003]],
  DisplayFunction->Identity,
  FaceGridsStyle->Automatic,
  ImageSize->{367.2150305146458, 367.69933378101143`},
  ImageSizeRaw->Automatic,
  Method->{"DefaultBoundaryStyle" -> Directive[
      GrayLevel[0.3]], 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "RotationControl" -> 
    "Globe"},
  PlotRange->{All, All, {-5, 5}},
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.02], 
     Scaled[0.02]}},
  Ticks->{Automatic, Automatic, Automatic},
  ViewPoint->{-0.5395685563893597, 1.215884571431079, -1.4934826687684655`},
  ViewVertical->{-0.3028937925086185, 0.6825525407891239, 0.6651145612013449}]
  ], "Input",
 CellChangeTimes->{3.830956189308251*^9},
 CellLabel->
  "Out[491]=",ExpressionUUID->"dfd4691a-64d3-41eb-8a56-ad937f150e58"]
},
WindowSize->{1440, 766},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
FrontEndVersion->"12.2 for Mac OS X x86 (64-bit) (December 12, 2020)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"d8897aca-d8fd-47de-bc74-ff3ea62f1d31"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 342, 7, 30, "Input",ExpressionUUID->"95a4c744-0e71-41c9-8f67-675274d1fbcf"],
Cell[925, 31, 360, 9, 34, "Output",ExpressionUUID->"50b528fe-67c6-4caf-8dd4-622d37b6b1c7"]
}, Open  ]],
Cell[CellGroupData[{
Cell[1322, 45, 208, 3, 30, "Input",ExpressionUUID->"b563e79b-c9a3-4519-a78f-48ff2b40d873"],
Cell[1533, 50, 335, 9, 34, "Output",ExpressionUUID->"8afae0e6-aaf4-4aed-aee2-1c70d0486423"]
}, Open  ]],
Cell[1883, 62, 1047, 27, 30, "Input",ExpressionUUID->"6d8b28c8-c3cd-47e2-9828-0ebd4cd5702c"],
Cell[CellGroupData[{
Cell[2955, 93, 7969, 195, 493, "Input",ExpressionUUID->"e99f208b-d38a-4d37-a515-3287ce434d6d"],
Cell[10927, 290, 6477, 126, 379, "Output",ExpressionUUID->"f81ce7a2-9854-478f-be1e-3ad721f48128"]
}, Open  ]],
Cell[CellGroupData[{
Cell[17441, 421, 279, 6, 30, "Input",ExpressionUUID->"63674e5e-4e11-45f1-93c6-dc138bd4c345"],
Cell[17723, 429, 149, 2, 34, "Output",ExpressionUUID->"8fdffded-4e34-4f44-b699-a5d0b0eb90b1"]
}, Open  ]],
Cell[CellGroupData[{
Cell[17909, 436, 1112, 33, 30, "Input",ExpressionUUID->"1dd090b0-d7c3-4a87-87f5-6d5396c33db1"],
Cell[19024, 471, 26118, 506, 402, 20155, 407, "CachedBoxData", "BoxData", "Output",ExpressionUUID->"5169e023-a6de-466e-b7b6-07693a09ae58"]
}, Open  ]],
Cell[CellGroupData[{
Cell[45179, 982, 2133, 55, 73, "Input",ExpressionUUID->"72ce8c2e-ec57-402e-9e47-d5f1066be821"],
Cell[47315, 1039, 75189, 1249, 320, "Output",ExpressionUUID->"6be3f5e5-3cb4-4f59-931b-3cd12c9f9c57"]
}, Open  ]],
Cell[122519, 2291, 152, 3, 30, InheritFromParent,ExpressionUUID->"40c8887d-346a-470f-a745-dd8d6d88d5f0"],
Cell[122674, 2296, 146, 2, 30, "Input",ExpressionUUID->"bd67e27f-d1af-4965-8a5d-286beb7b27db"],
Cell[122823, 2300, 152, 3, 30, InheritFromParent,ExpressionUUID->"46538e67-082d-42a3-b1e7-491f310c8941"],
Cell[122978, 2305, 4444, 115, 241, "Input",ExpressionUUID->"a66ed9e7-fff0-48f0-a7f4-6d31862fff53"],
Cell[127425, 2422, 150059, 2477, 347, InheritFromParent,ExpressionUUID->"8252322a-6ada-4dae-8321-3565e9b17143"],
Cell[277487, 4901, 150455, 2486, 380, InheritFromParent,ExpressionUUID->"531f9c76-e5fd-4c95-87b6-c56bd59953de"],
Cell[427945, 7389, 26370, 451, 418, InheritFromParent,ExpressionUUID->"d71efebc-d40e-42f2-bcac-9a28ce403fd9"],
Cell[454318, 7842, 28895, 494, 404, InheritFromParent,ExpressionUUID->"c9d6fbc3-6ce9-4e9f-a723-1d1403425ef8"],
Cell[483216, 8338, 28977, 496, 366, InheritFromParent,ExpressionUUID->"a83778f9-2a5e-4153-b13c-ac047c08f8c7"],
Cell[512196, 8836, 152, 3, 30, InheritFromParent,ExpressionUUID->"254910b9-b0e3-4a62-9bba-a905d66cb6a5"],
Cell[512351, 8841, 151, 3, 30, InheritFromParent,ExpressionUUID->"a3c6cd07-b5b1-4544-9edf-dce77d7ce33c"],
Cell[CellGroupData[{
Cell[512527, 8848, 3867, 106, 220, "Input",ExpressionUUID->"eb886254-a356-4790-bbf8-c6920785b5ec"],
Cell[516397, 8956, 26397, 452, 404, "Output",ExpressionUUID->"8f6128e0-9a76-4da9-9a4b-e61b3248dcf9"]
}, Open  ]],
Cell[542809, 9411, 26362, 451, 381, InheritFromParent,ExpressionUUID->"dfd4691a-64d3-41eb-8a56-ad937f150e58"]
}
]
*)

(* End of internal cache information *)



==> plot_toric.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.2' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     42896,       1005]
NotebookOptionsPosition[     42203,        986]
NotebookOutlinePosition[     42599,       1002]
CellTagsIndexPosition[     42556,        999]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[{
 RowBox[{
  RowBox[{"p", "=", "0.6"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"q", "=", "0.3"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Epsilon]", "=", "0.1"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"arclist", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"arclist2", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"L", "=", "1"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"For", "[", 
   RowBox[{
    RowBox[{"z", "=", "0"}], ",", 
    RowBox[{"z", "\[LessEqual]", "8"}], ",", 
    RowBox[{"z", "++"}], ",", "\[IndentingNewLine]", 
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"x", "=", "0"}], ",", 
      RowBox[{"x", "\[LessEqual]", 
       RowBox[{"L", "+", "1"}]}], ",", 
      RowBox[{"x", "++"}], ",", "\[IndentingNewLine]", 
      RowBox[{"For", "[", 
       RowBox[{
        RowBox[{"y", "=", "0"}], ",", 
        RowBox[{"y", "\[LessEqual]", 
         RowBox[{"L", "+", "1"}]}], ",", 
        RowBox[{"y", "++"}], ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Mod", "[", 
             RowBox[{"z", ",", "4"}], "]"}], "\[Equal]", "1"}], ",", 
           "\[IndentingNewLine]", 
           RowBox[{"(*", 
            RowBox[{
             RowBox[{"AppendTo", "[", 
              RowBox[{"arclist", ",", 
               RowBox[{"Graphics3D", "[", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"PointSize", "[", "Large", "]"}], ",", 
                  RowBox[{"Point", "[", 
                   RowBox[{"{", 
                    RowBox[{"x", ",", "y", ",", 
                    RowBox[{"Quotient", "[", 
                    RowBox[{
                    RowBox[{"z", "+", "1"}], ",", "2"}], "]"}]}], "}"}], 
                   "]"}]}], "}"}], "]"}]}], "]"}], ";"}], "*)"}], 
           "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"r", "=", 
             RowBox[{"RandomReal", "[", "]"}]}], ";", "\[IndentingNewLine]", 
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{"r", "<", "p"}], ",", "\[IndentingNewLine]", 
              RowBox[{"(*", 
               RowBox[{"AppendTo", "[", 
                RowBox[{"arclist", ",", 
                 RowBox[{"Graphics3D", "[", 
                  RowBox[{"{", 
                   RowBox[{"Gray", ",", 
                    RowBox[{"Line", "[", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"x", "+", "\[Epsilon]"}], ",", "y", ",", 
                    RowBox[{"Quotient", "[", 
                    RowBox[{
                    RowBox[{"z", "+", "1"}], ",", "2"}], "]"}]}], "}"}], ",", 
                    
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"x", "+", "1", "-", "\[Epsilon]"}], ",", "y", ",", 
                    RowBox[{"Quotient", "[", 
                    RowBox[{
                    RowBox[{"z", "+", "1"}], ",", "2"}], "]"}]}], "}"}]}], 
                    "}"}], "]"}]}], "}"}], "]"}]}], "]"}], "*)"}], 
              "\[IndentingNewLine]", 
              RowBox[{"AppendTo", "[", 
               RowBox[{"arclist", ",", 
                RowBox[{"Graphics3D", "[", 
                 RowBox[{"{", 
                  RowBox[{"Cyan", ",", 
                   RowBox[{"Cuboid", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"x", ",", "y", ",", 
                    RowBox[{"Quotient", "[", 
                    RowBox[{
                    RowBox[{"z", "+", "1"}], ",", "2"}], "]"}]}], "}"}], ",", 
                    
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"x", "+", "1"}], ",", 
                    RowBox[{"y", "+", "1"}], ",", 
                    RowBox[{
                    RowBox[{"Quotient", "[", 
                    RowBox[{
                    RowBox[{"z", "+", "1"}], ",", "2"}], "]"}], "+", 
                    "\[Epsilon]"}]}], "}"}]}], "]"}]}], "}"}], "]"}]}], "]"}],
               ","}], "\[IndentingNewLine]", 
             RowBox[{"(*", 
              RowBox[{"AppendTo", "[", 
               RowBox[{"arclist", ",", 
                RowBox[{"Graphics3D", "[", 
                 RowBox[{"{", 
                  RowBox[{"Thin", ",", 
                   RowBox[{"Line", "[", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"x", ",", "y", ",", 
                    RowBox[{"Quotient", "[", 
                    RowBox[{
                    RowBox[{"z", "+", "1"}], ",", "2"}], "]"}]}], "}"}], ",", 
                    
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"x", "+", "1"}], ",", "y", ",", 
                    RowBox[{"Quotient", "[", 
                    RowBox[{
                    RowBox[{"z", "+", "1"}], ",", "2"}], "]"}]}], "}"}]}], 
                    "}"}], "]"}]}], "}"}], "]"}]}], "]"}], "*)"}], 
             "\[IndentingNewLine]", "]"}]}]}], "\[IndentingNewLine]", "]"}], 
         ";", "\[IndentingNewLine]", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Mod", "[", 
             RowBox[{"z", ",", "4"}], "]"}], "\[Equal]", "3"}], ",", 
           "\[IndentingNewLine]", 
           RowBox[{"(*", 
            RowBox[{
             RowBox[{"AppendTo", "[", 
              RowBox[{"arclist", ",", 
               RowBox[{"Graphics3D", "[", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"PointSize", "[", "Large", "]"}], ",", 
                  RowBox[{"Point", "[", 
                   RowBox[{"{", 
                    RowBox[{"x", ",", "y", ",", 
                    RowBox[{"Quotient", "[", 
                    RowBox[{
                    RowBox[{"z", "+", "1"}], ",", "2"}], "]"}]}], "}"}], 
                   "]"}]}], "}"}], "]"}]}], "]"}], ";"}], "*)"}], 
           "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"r", "=", 
             RowBox[{"RandomReal", "[", "]"}]}], ";", "\[IndentingNewLine]", 
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{"r", "<", "p"}], ",", "\[IndentingNewLine]", 
              RowBox[{"(*", 
               RowBox[{"AppendTo", "[", 
                RowBox[{"arclist", ",", 
                 RowBox[{"Graphics3D", "[", 
                  RowBox[{"{", 
                   RowBox[{"Gray", ",", 
                    RowBox[{"Line", "[", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"x", ",", 
                    RowBox[{"y", "+", "\[Epsilon]"}], ",", 
                    RowBox[{"Quotient", "[", 
                    RowBox[{
                    RowBox[{"z", "+", "1"}], ",", "2"}], "]"}]}], "}"}], ",", 
                    
                    RowBox[{"{", 
                    RowBox[{"x", ",", 
                    RowBox[{"y", "+", "1", "-", "\[Epsilon]"}], ",", 
                    RowBox[{"Quotient", "[", 
                    RowBox[{
                    RowBox[{"z", "+", "1"}], ",", "2"}], "]"}]}], "}"}]}], 
                    "}"}], "]"}]}], "}"}], "]"}]}], "]"}], "*)"}], 
              "\[IndentingNewLine]", 
              RowBox[{
               RowBox[{"AppendTo", "[", 
                RowBox[{"arclist", ",", 
                 RowBox[{"Graphics3D", "[", 
                  RowBox[{"{", 
                   RowBox[{"Pink", ",", 
                    RowBox[{"Cuboid", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"x", "-", "\[Epsilon]"}], ",", 
                    RowBox[{"y", "-", 
                    RowBox[{"1", "/", "2"}]}], ",", 
                    RowBox[{"Quotient", "[", 
                    RowBox[{
                    RowBox[{"z", "+", "1"}], ",", "2"}], "]"}]}], "}"}], ",", 
                    
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"x", "+", "\[Epsilon]"}], ",", 
                    RowBox[{"y", "+", 
                    RowBox[{"1", "/", "2"}]}], ",", 
                    RowBox[{
                    RowBox[{"Quotient", "[", 
                    RowBox[{
                    RowBox[{"z", "+", "1"}], ",", "2"}], "]"}], "+", 
                    "\[Epsilon]"}]}], "}"}]}], "]"}]}], "}"}], "]"}]}], "]"}],
                ";", "\[IndentingNewLine]", 
               RowBox[{"AppendTo", "[", 
                RowBox[{"arclist", ",", 
                 RowBox[{"Graphics3D", "[", 
                  RowBox[{"{", 
                   RowBox[{"Pink", ",", 
                    RowBox[{"Cuboid", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"x", "-", 
                    RowBox[{"1", "/", "2"}]}], ",", 
                    RowBox[{"y", "-", "\[Epsilon]"}], ",", 
                    RowBox[{"Quotient", "[", 
                    RowBox[{
                    RowBox[{"z", "+", "1"}], ",", "2"}], "]"}]}], "}"}], ",", 
                    
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"x", "+", 
                    RowBox[{"1", "/", "2"}]}], ",", 
                    RowBox[{"y", "+", "\[Epsilon]"}], ",", 
                    RowBox[{
                    RowBox[{"Quotient", "[", 
                    RowBox[{
                    RowBox[{"z", "+", "1"}], ",", "2"}], "]"}], "+", 
                    "\[Epsilon]"}]}], "}"}]}], "]"}]}], "}"}], "]"}]}], "]"}],
                ";"}], "\[IndentingNewLine]", ",", "Default"}], 
             "\[IndentingNewLine]", 
             RowBox[{"(*", 
              RowBox[{"AppendTo", "[", 
               RowBox[{"arclist", ",", 
                RowBox[{"Graphics3D", "[", 
                 RowBox[{"{", 
                  RowBox[{"Thin", ",", 
                   RowBox[{"Line", "[", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"x", ",", "y", ",", 
                    RowBox[{"Quotient", "[", 
                    RowBox[{
                    RowBox[{"z", "+", "1"}], ",", "2"}], "]"}]}], "}"}], ",", 
                    
                    RowBox[{"{", 
                    RowBox[{"x", ",", 
                    RowBox[{"y", "+", "1"}], ",", 
                    RowBox[{"Quotient", "[", 
                    RowBox[{
                    RowBox[{"z", "+", "1"}], ",", "2"}], "]"}]}], "}"}]}], 
                    "}"}], "]"}]}], "}"}], "]"}]}], "]"}], "*)"}], 
             "\[IndentingNewLine]", "]"}]}]}], "\[IndentingNewLine]", "]"}], 
         ";", "\[IndentingNewLine]", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"Mod", "[", 
              RowBox[{"z", ",", "4"}], "]"}], "\[Equal]", "2"}], "||", 
            RowBox[{
             RowBox[{"Mod", "[", 
              RowBox[{"z", ",", "4"}], "]"}], "\[Equal]", "0"}]}], ",", 
           "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"AppendTo", "[", 
             RowBox[{"arclist2", ",", 
              RowBox[{"Graphics3D", "[", 
               RowBox[{"{", 
                RowBox[{"Black", ",", "Thick", ",", 
                 RowBox[{"Line", "[", 
                  RowBox[{"{", 
                   RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"x", "+", 
                    RowBox[{"1", "/", "2"}]}], ",", "y", ",", 
                    RowBox[{"z", "/", "2"}]}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"x", "+", 
                    RowBox[{"1", "/", "2"}]}], ",", "y", ",", 
                    RowBox[{
                    RowBox[{"z", "/", "2"}], "+", "1"}]}], "}"}]}], "}"}], 
                  "]"}]}], "}"}], "]"}]}], "]"}], ";", "\[IndentingNewLine]", 
            
            RowBox[{"(*", 
             RowBox[{
              RowBox[{"AppendTo", "[", 
               RowBox[{"arclist2", ",", 
                RowBox[{"Graphics3D", "[", 
                 RowBox[{"{", 
                  RowBox[{"Black", ",", "Thick", ",", 
                   RowBox[{"Line", "[", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"x", "+", 
                    RowBox[{"3", "/", "2"}]}], ",", "y", ",", 
                    RowBox[{"z", "/", "2"}]}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"x", "+", 
                    RowBox[{"3", "/", "2"}]}], ",", "y", ",", 
                    RowBox[{
                    RowBox[{"z", "/", "2"}], "+", "1"}]}], "}"}]}], "}"}], 
                    "]"}]}], "}"}], "]"}]}], "]"}], ";"}], "*)"}], 
            "\[IndentingNewLine]", 
            RowBox[{"AppendTo", "[", 
             RowBox[{"arclist2", ",", 
              RowBox[{"Graphics3D", "[", 
               RowBox[{"{", 
                RowBox[{"Black", ",", "Thick", ",", 
                 RowBox[{"Line", "[", 
                  RowBox[{"{", 
                   RowBox[{
                    RowBox[{"{", 
                    RowBox[{"x", ",", 
                    RowBox[{"y", "+", 
                    RowBox[{"1", "/", "2"}]}], ",", 
                    RowBox[{"z", "/", "2"}]}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"x", ",", 
                    RowBox[{"y", "+", 
                    RowBox[{"1", "/", "2"}]}], ",", 
                    RowBox[{
                    RowBox[{"z", "/", "2"}], "+", "1"}]}], "}"}]}], "}"}], 
                  "]"}]}], "}"}], "]"}]}], "]"}], ";", "\[IndentingNewLine]", 
            
            RowBox[{"(*", 
             RowBox[{"AppendTo", "[", 
              RowBox[{"arclist2", ",", 
               RowBox[{"Graphics3D", "[", 
                RowBox[{"{", 
                 RowBox[{"Black", ",", "Thick", ",", 
                  RowBox[{"Line", "[", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"x", ",", 
                    RowBox[{"y", "+", 
                    RowBox[{"3", "/", "2"}]}], ",", 
                    RowBox[{"z", "/", "2"}]}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"x", ",", 
                    RowBox[{"y", "+", 
                    RowBox[{"3", "/", "2"}]}], ",", 
                    RowBox[{
                    RowBox[{"z", "/", "2"}], "+", "1"}]}], "}"}]}], "}"}], 
                   "]"}]}], "}"}], "]"}]}], "]"}], "*)"}], ";", 
            "\[IndentingNewLine]", "\[IndentingNewLine]", 
            RowBox[{"r", "=", 
             RowBox[{"RandomReal", "[", "]"}]}], ";", "\[IndentingNewLine]", 
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{"r", "<", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"1", "-", "p"}], ")"}], "*", "q"}]}], ",", 
              "\[IndentingNewLine]", 
              RowBox[{"AppendTo", "[", 
               RowBox[{"arclist2", ",", 
                RowBox[{"Graphics3D", "[", 
                 RowBox[{"{", 
                  RowBox[{"Purple", ",", 
                   RowBox[{"Cuboid", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"x", "+", 
                    RowBox[{"1", "/", "2"}], "-", "\[Epsilon]"}], ",", 
                    RowBox[{"y", "-", "\[Epsilon]"}], ",", 
                    RowBox[{
                    RowBox[{"z", "/", "2"}], "+", 
                    RowBox[{"1", "/", "2"}], "-", "\[Epsilon]"}]}], "}"}], 
                    ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"x", "+", 
                    RowBox[{"1", "/", "2"}], "+", "\[Epsilon]"}], ",", 
                    RowBox[{"y", "+", "\[Epsilon]"}], ",", 
                    RowBox[{
                    RowBox[{"z", "/", "2"}], "+", 
                    RowBox[{"1", "/", "2"}], "+", "\[Epsilon]"}]}], "}"}]}], 
                    "]"}]}], "}"}], "]"}]}], "]"}], ",", 
              "\[IndentingNewLine]", "Default"}], "\[IndentingNewLine]", 
             "]"}], ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
            RowBox[{"r", "=", 
             RowBox[{"RandomReal", "[", "]"}]}], ";", "\[IndentingNewLine]", 
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{"r", "<", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"1", "-", "p"}], ")"}], "*", "q"}]}], ",", 
              "\[IndentingNewLine]", 
              RowBox[{"AppendTo", "[", 
               RowBox[{"arclist2", ",", 
                RowBox[{"Graphics3D", "[", 
                 RowBox[{"{", 
                  RowBox[{"Purple", ",", 
                   RowBox[{"Cuboid", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"x", "-", "\[Epsilon]"}], ",", 
                    RowBox[{"y", "+", 
                    RowBox[{"1", "/", "2"}], "-", "\[Epsilon]"}], ",", 
                    RowBox[{
                    RowBox[{"z", "/", "2"}], "+", 
                    RowBox[{"1", "/", "2"}], "-", "\[Epsilon]"}]}], "}"}], 
                    ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"x", "+", "\[Epsilon]"}], ",", 
                    RowBox[{"y", "+", 
                    RowBox[{"1", "/", "2"}], "+", "\[Epsilon]"}], ",", 
                    RowBox[{
                    RowBox[{"z", "/", "2"}], "+", 
                    RowBox[{"1", "/", "2"}], "+", "\[Epsilon]"}]}], "}"}]}], 
                    "]"}]}], "}"}], "]"}]}], "]"}], ",", 
              "\[IndentingNewLine]", "Default"}], "\[IndentingNewLine]", 
             "]"}], ";"}]}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
          "]"}], ";"}]}], "\[IndentingNewLine]", "]"}]}], 
     "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]", "]"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"Show", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"arclist2", ",", "arclist"}], "}"}], ",", 
   RowBox[{"Boxed", "\[Rule]", "False"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.829923648871458*^9, 3.829923648913433*^9}, {
   3.829923687970126*^9, 3.829923688187525*^9}, {3.8299237288537273`*^9, 
   3.8299240386761303`*^9}, {3.8299240696272297`*^9, 
   3.8299241530957603`*^9}, {3.829924275292603*^9, 3.829924279335394*^9}, {
   3.8299243127043037`*^9, 3.829924405749769*^9}, {3.829924474374672*^9, 
   3.829924486139735*^9}, {3.82992453100745*^9, 3.8299245789129257`*^9}, {
   3.8299246177772427`*^9, 3.829924644808773*^9}, {3.829924684700797*^9, 
   3.829924833662817*^9}, {3.829924949188714*^9, 3.8299249753724546`*^9}, {
   3.829925072570097*^9, 3.829925312960096*^9}, {3.829925361788722*^9, 
   3.8299254159487267`*^9}, {3.829925450077351*^9, 3.829925462277759*^9}, {
   3.829925523442247*^9, 3.8299255267592993`*^9}, {3.829925556971554*^9, 
   3.829925577558824*^9}, {3.829925608736404*^9, 3.829925670406962*^9}, {
   3.829930163552383*^9, 3.829930242044115*^9}, {3.829930292012718*^9, 
   3.829930377672782*^9}, {3.829930416499975*^9, 3.829930662589614*^9}, {
   3.8299307430282717`*^9, 3.829930749450922*^9}, {3.8299307867487507`*^9, 
   3.829930921985529*^9}, {3.829930960571859*^9, 3.8299309663969803`*^9}, {
   3.8299311218199244`*^9, 3.8299312026840363`*^9}, {3.829931232868367*^9, 
   3.8299312348700323`*^9}, 3.8299312974210987`*^9, {3.82993133470168*^9, 
   3.829931343167624*^9}, {3.829931375791544*^9, 3.8299313789896507`*^9}, {
   3.829931775490181*^9, 3.8299318107024937`*^9}, {3.829932955745287*^9, 
   3.829932960864067*^9}, {3.8299334373611*^9, 3.829933468500264*^9}, {
   3.829933600230565*^9, 3.829933630071823*^9}, {3.829933819511435*^9, 
   3.829933823062997*^9}, {3.8309589863422832`*^9, 3.830959156456863*^9}, {
   3.8309591879785957`*^9, 3.830959212606835*^9}, {3.83095924577037*^9, 
   3.830959246235865*^9}, {3.830959282803165*^9, 3.830959455103579*^9}, {
   3.83095950378605*^9, 3.8309598787357197`*^9}, {3.830959999801175*^9, 
   3.830960018214723*^9}, {3.8309601054506407`*^9, 3.830960150338532*^9}, {
   3.830960424139969*^9, 3.830960545485774*^9}, {3.8309605811897163`*^9, 
   3.830960595911669*^9}, {3.830960800391111*^9, 3.830960807303363*^9}, 
   3.830960840484233*^9, {3.830960915851879*^9, 3.830960968385935*^9}, {
   3.8309610569007874`*^9, 3.830961071453697*^9}, {3.83096111628516*^9, 
   3.8309611728574047`*^9}, {3.830961214479054*^9, 3.83096121667295*^9}, {
   3.8309612501695223`*^9, 3.830961326431604*^9}, {3.830961415112514*^9, 
   3.830961434070401*^9}, {3.830961477875819*^9, 3.830961483013755*^9}, {
   3.8309620372589617`*^9, 3.830962059236149*^9}},
 CellLabel->
  "In[1389]:=",ExpressionUUID->"7adb0c07-5ce6-4491-b6a3-6773a793a1cc"],

Cell[BoxData[
 Graphics3DBox[{
   {GrayLevel[0], Thickness[Large], 
    Line3DBox[
     NCache[{{Rational[1, 2], 0, 0}, {Rational[1, 2], 0, 1}}, {{0.5, 0, 0}, {
       0.5, 0, 1}}]]}, 
   {GrayLevel[0], Thickness[Large], 
    Line3DBox[
     NCache[{{0, Rational[1, 2], 0}, {0, Rational[1, 2], 1}}, {{0, 0.5, 0}, {
       0, 0.5, 1}}]]}, 
   {RGBColor[0.5, 0, 0.5], CuboidBox[{-0.1, 0.4, 0.4}, {0.1, 0.6, 0.6}]}, 
   {GrayLevel[0], Thickness[Large], 
    Line3DBox[
     NCache[{{Rational[1, 2], 1, 0}, {Rational[1, 2], 1, 1}}, {{0.5, 1, 0}, {
       0.5, 1, 1}}]]}, 
   {GrayLevel[0], Thickness[Large], 
    Line3DBox[
     NCache[{{0, Rational[3, 2], 0}, {0, Rational[3, 2], 1}}, {{0, 1.5, 0}, {
       0, 1.5, 1}}]]}, 
   {GrayLevel[0], Thickness[Large], 
    Line3DBox[
     NCache[{{Rational[1, 2], 2, 0}, {Rational[1, 2], 2, 1}}, {{0.5, 2, 0}, {
       0.5, 2, 1}}]]}, 
   {GrayLevel[0], Thickness[Large], 
    Line3DBox[
     NCache[{{0, Rational[5, 2], 0}, {0, Rational[5, 2], 1}}, {{0, 2.5, 0}, {
       0, 2.5, 1}}]]}, 
   {GrayLevel[0], Thickness[Large], 
    Line3DBox[
     NCache[{{Rational[3, 2], 0, 0}, {Rational[3, 2], 0, 1}}, {{1.5, 0, 0}, {
       1.5, 0, 1}}]]}, 
   {GrayLevel[0], Thickness[Large], 
    Line3DBox[
     NCache[{{1, Rational[1, 2], 0}, {1, Rational[1, 2], 1}}, {{1, 0.5, 0}, {
       1, 0.5, 1}}]]}, 
   {GrayLevel[0], Thickness[Large], 
    Line3DBox[
     NCache[{{Rational[3, 2], 1, 0}, {Rational[3, 2], 1, 1}}, {{1.5, 1, 0}, {
       1.5, 1, 1}}]]}, 
   {GrayLevel[0], Thickness[Large], 
    Line3DBox[
     NCache[{{1, Rational[3, 2], 0}, {1, Rational[3, 2], 1}}, {{1, 1.5, 0}, {
       1, 1.5, 1}}]]}, 
   {GrayLevel[0], Thickness[Large], 
    Line3DBox[
     NCache[{{Rational[3, 2], 2, 0}, {Rational[3, 2], 2, 1}}, {{1.5, 2, 0}, {
       1.5, 2, 1}}]]}, 
   {GrayLevel[0], Thickness[Large], 
    Line3DBox[
     NCache[{{1, Rational[5, 2], 0}, {1, Rational[5, 2], 1}}, {{1, 2.5, 0}, {
       1, 2.5, 1}}]]}, 
   {GrayLevel[0], Thickness[Large], 
    Line3DBox[
     NCache[{{Rational[5, 2], 0, 0}, {Rational[5, 2], 0, 1}}, {{2.5, 0, 0}, {
       2.5, 0, 1}}]]}, 
   {GrayLevel[0], Thickness[Large], 
    Line3DBox[
     NCache[{{2, Rational[1, 2], 0}, {2, Rational[1, 2], 1}}, {{2, 0.5, 0}, {
       2, 0.5, 1}}]]}, 
   {GrayLevel[0], Thickness[Large], 
    Line3DBox[
     NCache[{{Rational[5, 2], 1, 0}, {Rational[5, 2], 1, 1}}, {{2.5, 1, 0}, {
       2.5, 1, 1}}]]}, 
   {GrayLevel[0], Thickness[Large], 
    Line3DBox[
     NCache[{{2, Rational[3, 2], 0}, {2, Rational[3, 2], 1}}, {{2, 1.5, 0}, {
       2, 1.5, 1}}]]}, 
   {GrayLevel[0], Thickness[Large], 
    Line3DBox[
     NCache[{{Rational[5, 2], 2, 0}, {Rational[5, 2], 2, 1}}, {{2.5, 2, 0}, {
       2.5, 2, 1}}]]}, 
   {GrayLevel[0], Thickness[Large], 
    Line3DBox[
     NCache[{{2, Rational[5, 2], 0}, {2, Rational[5, 2], 1}}, {{2, 2.5, 0}, {
       2, 2.5, 1}}]]}, 
   {GrayLevel[0], Thickness[Large], 
    Line3DBox[
     NCache[{{Rational[1, 2], 0, 1}, {Rational[1, 2], 0, 2}}, {{0.5, 0, 1}, {
       0.5, 0, 2}}]]}, 
   {GrayLevel[0], Thickness[Large], 
    Line3DBox[
     NCache[{{0, Rational[1, 2], 1}, {0, Rational[1, 2], 2}}, {{0, 0.5, 1}, {
       0, 0.5, 2}}]]}, 
   {RGBColor[0.5, 0, 0.5], CuboidBox[{0.4, -0.1, 1.4}, {0.6, 0.1, 1.6}]}, 
   {RGBColor[0.5, 0, 0.5], CuboidBox[{-0.1, 0.4, 1.4}, {0.1, 0.6, 1.6}]}, 
   {GrayLevel[0], Thickness[Large], 
    Line3DBox[
     NCache[{{Rational[1, 2], 1, 1}, {Rational[1, 2], 1, 2}}, {{0.5, 1, 1}, {
       0.5, 1, 2}}]]}, 
   {GrayLevel[0], Thickness[Large], 
    Line3DBox[
     NCache[{{0, Rational[3, 2], 1}, {0, Rational[3, 2], 2}}, {{0, 1.5, 1}, {
       0, 1.5, 2}}]]}, 
   {GrayLevel[0], Thickness[Large], 
    Line3DBox[
     NCache[{{Rational[1, 2], 2, 1}, {Rational[1, 2], 2, 2}}, {{0.5, 2, 1}, {
       0.5, 2, 2}}]]}, 
   {GrayLevel[0], Thickness[Large], 
    Line3DBox[
     NCache[{{0, Rational[5, 2], 1}, {0, Rational[5, 2], 2}}, {{0, 2.5, 1}, {
       0, 2.5, 2}}]]}, 
   {GrayLevel[0], Thickness[Large], 
    Line3DBox[
     NCache[{{Rational[3, 2], 0, 1}, {Rational[3, 2], 0, 2}}, {{1.5, 0, 1}, {
       1.5, 0, 2}}]]}, 
   {GrayLevel[0], Thickness[Large], 
    Line3DBox[
     NCache[{{1, Rational[1, 2], 1}, {1, Rational[1, 2], 2}}, {{1, 0.5, 1}, {
       1, 0.5, 2}}]]}, 
   {GrayLevel[0], Thickness[Large], 
    Line3DBox[
     NCache[{{Rational[3, 2], 1, 1}, {Rational[3, 2], 1, 2}}, {{1.5, 1, 1}, {
       1.5, 1, 2}}]]}, 
   {GrayLevel[0], Thickness[Large], 
    Line3DBox[
     NCache[{{1, Rational[3, 2], 1}, {1, Rational[3, 2], 2}}, {{1, 1.5, 1}, {
       1, 1.5, 2}}]]}, 
   {GrayLevel[0], Thickness[Large], 
    Line3DBox[
     NCache[{{Rational[3, 2], 2, 1}, {Rational[3, 2], 2, 2}}, {{1.5, 2, 1}, {
       1.5, 2, 2}}]]}, 
   {GrayLevel[0], Thickness[Large], 
    Line3DBox[
     NCache[{{1, Rational[5, 2], 1}, {1, Rational[5, 2], 2}}, {{1, 2.5, 1}, {
       1, 2.5, 2}}]]}, 
   {RGBColor[0.5, 0, 0.5], CuboidBox[{1.4, 1.9, 1.4}, {1.6, 2.1, 1.6}]}, 
   {GrayLevel[0], Thickness[Large], 
    Line3DBox[
     NCache[{{Rational[5, 2], 0, 1}, {Rational[5, 2], 0, 2}}, {{2.5, 0, 1}, {
       2.5, 0, 2}}]]}, 
   {GrayLevel[0], Thickness[Large], 
    Line3DBox[
     NCache[{{2, Rational[1, 2], 1}, {2, Rational[1, 2], 2}}, {{2, 0.5, 1}, {
       2, 0.5, 2}}]]}, 
   {RGBColor[0.5, 0, 0.5], CuboidBox[{1.9, 0.4, 1.4}, {2.1, 0.6, 1.6}]}, 
   {GrayLevel[0], Thickness[Large], 
    Line3DBox[
     NCache[{{Rational[5, 2], 1, 1}, {Rational[5, 2], 1, 2}}, {{2.5, 1, 1}, {
       2.5, 1, 2}}]]}, 
   {GrayLevel[0], Thickness[Large], 
    Line3DBox[
     NCache[{{2, Rational[3, 2], 1}, {2, Rational[3, 2], 2}}, {{2, 1.5, 1}, {
       2, 1.5, 2}}]]}, 
   {GrayLevel[0], Thickness[Large], 
    Line3DBox[
     NCache[{{Rational[5, 2], 2, 1}, {Rational[5, 2], 2, 2}}, {{2.5, 2, 1}, {
       2.5, 2, 2}}]]}, 
   {GrayLevel[0], Thickness[Large], 
    Line3DBox[
     NCache[{{2, Rational[5, 2], 1}, {2, Rational[5, 2], 2}}, {{2, 2.5, 1}, {
       2, 2.5, 2}}]]}, 
   {GrayLevel[0], Thickness[Large], 
    Line3DBox[
     NCache[{{Rational[1, 2], 0, 2}, {Rational[1, 2], 0, 3}}, {{0.5, 0, 2}, {
       0.5, 0, 3}}]]}, 
   {GrayLevel[0], Thickness[Large], 
    Line3DBox[
     NCache[{{0, Rational[1, 2], 2}, {0, Rational[1, 2], 3}}, {{0, 0.5, 2}, {
       0, 0.5, 3}}]]}, 
   {GrayLevel[0], Thickness[Large], 
    Line3DBox[
     NCache[{{Rational[1, 2], 1, 2}, {Rational[1, 2], 1, 3}}, {{0.5, 1, 2}, {
       0.5, 1, 3}}]]}, 
   {GrayLevel[0], Thickness[Large], 
    Line3DBox[
     NCache[{{0, Rational[3, 2], 2}, {0, Rational[3, 2], 3}}, {{0, 1.5, 2}, {
       0, 1.5, 3}}]]}, 
   {GrayLevel[0], Thickness[Large], 
    Line3DBox[
     NCache[{{Rational[1, 2], 2, 2}, {Rational[1, 2], 2, 3}}, {{0.5, 2, 2}, {
       0.5, 2, 3}}]]}, 
   {GrayLevel[0], Thickness[Large], 
    Line3DBox[
     NCache[{{0, Rational[5, 2], 2}, {0, Rational[5, 2], 3}}, {{0, 2.5, 2}, {
       0, 2.5, 3}}]]}, 
   {GrayLevel[0], Thickness[Large], 
    Line3DBox[
     NCache[{{Rational[3, 2], 0, 2}, {Rational[3, 2], 0, 3}}, {{1.5, 0, 2}, {
       1.5, 0, 3}}]]}, 
   {GrayLevel[0], Thickness[Large], 
    Line3DBox[
     NCache[{{1, Rational[1, 2], 2}, {1, Rational[1, 2], 3}}, {{1, 0.5, 2}, {
       1, 0.5, 3}}]]}, 
   {RGBColor[0.5, 0, 0.5], CuboidBox[{0.9, 0.4, 2.4}, {1.1, 0.6, 2.6}]}, 
   {GrayLevel[0], Thickness[Large], 
    Line3DBox[
     NCache[{{Rational[3, 2], 1, 2}, {Rational[3, 2], 1, 3}}, {{1.5, 1, 2}, {
       1.5, 1, 3}}]]}, 
   {GrayLevel[0], Thickness[Large], 
    Line3DBox[
     NCache[{{1, Rational[3, 2], 2}, {1, Rational[3, 2], 3}}, {{1, 1.5, 2}, {
       1, 1.5, 3}}]]}, 
   {GrayLevel[0], Thickness[Large], 
    Line3DBox[
     NCache[{{Rational[3, 2], 2, 2}, {Rational[3, 2], 2, 3}}, {{1.5, 2, 2}, {
       1.5, 2, 3}}]]}, 
   {GrayLevel[0], Thickness[Large], 
    Line3DBox[
     NCache[{{1, Rational[5, 2], 2}, {1, Rational[5, 2], 3}}, {{1, 2.5, 2}, {
       1, 2.5, 3}}]]}, 
   {GrayLevel[0], Thickness[Large], 
    Line3DBox[
     NCache[{{Rational[5, 2], 0, 2}, {Rational[5, 2], 0, 3}}, {{2.5, 0, 2}, {
       2.5, 0, 3}}]]}, 
   {GrayLevel[0], Thickness[Large], 
    Line3DBox[
     NCache[{{2, Rational[1, 2], 2}, {2, Rational[1, 2], 3}}, {{2, 0.5, 2}, {
       2, 0.5, 3}}]]}, 
   {RGBColor[0.5, 0, 0.5], CuboidBox[{1.9, 0.4, 2.4}, {2.1, 0.6, 2.6}]}, 
   {GrayLevel[0], Thickness[Large], 
    Line3DBox[
     NCache[{{Rational[5, 2], 1, 2}, {Rational[5, 2], 1, 3}}, {{2.5, 1, 2}, {
       2.5, 1, 3}}]]}, 
   {GrayLevel[0], Thickness[Large], 
    Line3DBox[
     NCache[{{2, Rational[3, 2], 2}, {2, Rational[3, 2], 3}}, {{2, 1.5, 2}, {
       2, 1.5, 3}}]]}, 
   {GrayLevel[0], Thickness[Large], 
    Line3DBox[
     NCache[{{Rational[5, 2], 2, 2}, {Rational[5, 2], 2, 3}}, {{2.5, 2, 2}, {
       2.5, 2, 3}}]]}, 
   {GrayLevel[0], Thickness[Large], 
    Line3DBox[
     NCache[{{2, Rational[5, 2], 2}, {2, Rational[5, 2], 3}}, {{2, 2.5, 2}, {
       2, 2.5, 3}}]]}, 
   {GrayLevel[0], Thickness[Large], 
    Line3DBox[
     NCache[{{Rational[1, 2], 0, 3}, {Rational[1, 2], 0, 4}}, {{0.5, 0, 3}, {
       0.5, 0, 4}}]]}, 
   {GrayLevel[0], Thickness[Large], 
    Line3DBox[
     NCache[{{0, Rational[1, 2], 3}, {0, Rational[1, 2], 4}}, {{0, 0.5, 3}, {
       0, 0.5, 4}}]]}, 
   {GrayLevel[0], Thickness[Large], 
    Line3DBox[
     NCache[{{Rational[1, 2], 1, 3}, {Rational[1, 2], 1, 4}}, {{0.5, 1, 3}, {
       0.5, 1, 4}}]]}, 
   {GrayLevel[0], Thickness[Large], 
    Line3DBox[
     NCache[{{0, Rational[3, 2], 3}, {0, Rational[3, 2], 4}}, {{0, 1.5, 3}, {
       0, 1.5, 4}}]]}, 
   {RGBColor[0.5, 0, 0.5], CuboidBox[{0.4, 0.9, 3.4}, {0.6, 1.1, 3.6}]}, 
   {RGBColor[0.5, 0, 0.5], CuboidBox[{-0.1, 1.4, 3.4}, {0.1, 1.6, 3.6}]}, 
   {GrayLevel[0], Thickness[Large], 
    Line3DBox[
     NCache[{{Rational[1, 2], 2, 3}, {Rational[1, 2], 2, 4}}, {{0.5, 2, 3}, {
       0.5, 2, 4}}]]}, 
   {GrayLevel[0], Thickness[Large], 
    Line3DBox[
     NCache[{{0, Rational[5, 2], 3}, {0, Rational[5, 2], 4}}, {{0, 2.5, 3}, {
       0, 2.5, 4}}]]}, 
   {RGBColor[0.5, 0, 0.5], CuboidBox[{-0.1, 2.4, 3.4}, {0.1, 2.6, 3.6}]}, 
   {GrayLevel[0], Thickness[Large], 
    Line3DBox[
     NCache[{{Rational[3, 2], 0, 3}, {Rational[3, 2], 0, 4}}, {{1.5, 0, 3}, {
       1.5, 0, 4}}]]}, 
   {GrayLevel[0], Thickness[Large], 
    Line3DBox[
     NCache[{{1, Rational[1, 2], 3}, {1, Rational[1, 2], 4}}, {{1, 0.5, 3}, {
       1, 0.5, 4}}]]}, 
   {GrayLevel[0], Thickness[Large], 
    Line3DBox[
     NCache[{{Rational[3, 2], 1, 3}, {Rational[3, 2], 1, 4}}, {{1.5, 1, 3}, {
       1.5, 1, 4}}]]}, 
   {GrayLevel[0], Thickness[Large], 
    Line3DBox[
     NCache[{{1, Rational[3, 2], 3}, {1, Rational[3, 2], 4}}, {{1, 1.5, 3}, {
       1, 1.5, 4}}]]}, 
   {RGBColor[0.5, 0, 0.5], CuboidBox[{1.4, 0.9, 3.4}, {1.6, 1.1, 3.6}]}, 
   {GrayLevel[0], Thickness[Large], 
    Line3DBox[
     NCache[{{Rational[3, 2], 2, 3}, {Rational[3, 2], 2, 4}}, {{1.5, 2, 3}, {
       1.5, 2, 4}}]]}, 
   {GrayLevel[0], Thickness[Large], 
    Line3DBox[
     NCache[{{1, Rational[5, 2], 3}, {1, Rational[5, 2], 4}}, {{1, 2.5, 3}, {
       1, 2.5, 4}}]]}, 
   {GrayLevel[0], Thickness[Large], 
    Line3DBox[
     NCache[{{Rational[5, 2], 0, 3}, {Rational[5, 2], 0, 4}}, {{2.5, 0, 3}, {
       2.5, 0, 4}}]]}, 
   {GrayLevel[0], Thickness[Large], 
    Line3DBox[
     NCache[{{2, Rational[1, 2], 3}, {2, Rational[1, 2], 4}}, {{2, 0.5, 3}, {
       2, 0.5, 4}}]]}, 
   {GrayLevel[0], Thickness[Large], 
    Line3DBox[
     NCache[{{Rational[5, 2], 1, 3}, {Rational[5, 2], 1, 4}}, {{2.5, 1, 3}, {
       2.5, 1, 4}}]]}, 
   {GrayLevel[0], Thickness[Large], 
    Line3DBox[
     NCache[{{2, Rational[3, 2], 3}, {2, Rational[3, 2], 4}}, {{2, 1.5, 3}, {
       2, 1.5, 4}}]]}, 
   {GrayLevel[0], Thickness[Large], 
    Line3DBox[
     NCache[{{Rational[5, 2], 2, 3}, {Rational[5, 2], 2, 4}}, {{2.5, 2, 3}, {
       2.5, 2, 4}}]]}, 
   {GrayLevel[0], Thickness[Large], 
    Line3DBox[
     NCache[{{2, Rational[5, 2], 3}, {2, Rational[5, 2], 4}}, {{2, 2.5, 3}, {
       2, 2.5, 4}}]]}, 
   {GrayLevel[0], Thickness[Large], 
    Line3DBox[
     NCache[{{Rational[1, 2], 0, 4}, {Rational[1, 2], 0, 5}}, {{0.5, 0, 4}, {
       0.5, 0, 5}}]]}, 
   {GrayLevel[0], Thickness[Large], 
    Line3DBox[
     NCache[{{0, Rational[1, 2], 4}, {0, Rational[1, 2], 5}}, {{0, 0.5, 4}, {
       0, 0.5, 5}}]]}, 
   {RGBColor[0.5, 0, 0.5], CuboidBox[{-0.1, 0.4, 4.4}, {0.1, 0.6, 4.6}]}, 
   {GrayLevel[0], Thickness[Large], 
    Line3DBox[
     NCache[{{Rational[1, 2], 1, 4}, {Rational[1, 2], 1, 5}}, {{0.5, 1, 4}, {
       0.5, 1, 5}}]]}, 
   {GrayLevel[0], Thickness[Large], 
    Line3DBox[
     NCache[{{0, Rational[3, 2], 4}, {0, Rational[3, 2], 5}}, {{0, 1.5, 4}, {
       0, 1.5, 5}}]]}, 
   {GrayLevel[0], Thickness[Large], 
    Line3DBox[
     NCache[{{Rational[1, 2], 2, 4}, {Rational[1, 2], 2, 5}}, {{0.5, 2, 4}, {
       0.5, 2, 5}}]]}, 
   {GrayLevel[0], Thickness[Large], 
    Line3DBox[
     NCache[{{0, Rational[5, 2], 4}, {0, Rational[5, 2], 5}}, {{0, 2.5, 4}, {
       0, 2.5, 5}}]]}, 
   {GrayLevel[0], Thickness[Large], 
    Line3DBox[
     NCache[{{Rational[3, 2], 0, 4}, {Rational[3, 2], 0, 5}}, {{1.5, 0, 4}, {
       1.5, 0, 5}}]]}, 
   {GrayLevel[0], Thickness[Large], 
    Line3DBox[
     NCache[{{1, Rational[1, 2], 4}, {1, Rational[1, 2], 5}}, {{1, 0.5, 4}, {
       1, 0.5, 5}}]]}, 
   {GrayLevel[0], Thickness[Large], 
    Line3DBox[
     NCache[{{Rational[3, 2], 1, 4}, {Rational[3, 2], 1, 5}}, {{1.5, 1, 4}, {
       1.5, 1, 5}}]]}, 
   {GrayLevel[0], Thickness[Large], 
    Line3DBox[
     NCache[{{1, Rational[3, 2], 4}, {1, Rational[3, 2], 5}}, {{1, 1.5, 4}, {
       1, 1.5, 5}}]]}, 
   {GrayLevel[0], Thickness[Large], 
    Line3DBox[
     NCache[{{Rational[3, 2], 2, 4}, {Rational[3, 2], 2, 5}}, {{1.5, 2, 4}, {
       1.5, 2, 5}}]]}, 
   {GrayLevel[0], Thickness[Large], 
    Line3DBox[
     NCache[{{1, Rational[5, 2], 4}, {1, Rational[5, 2], 5}}, {{1, 2.5, 4}, {
       1, 2.5, 5}}]]}, 
   {RGBColor[0.5, 0, 0.5], CuboidBox[{0.9, 2.4, 4.4}, {1.1, 2.6, 4.6}]}, 
   {GrayLevel[0], Thickness[Large], 
    Line3DBox[
     NCache[{{Rational[5, 2], 0, 4}, {Rational[5, 2], 0, 5}}, {{2.5, 0, 4}, {
       2.5, 0, 5}}]]}, 
   {GrayLevel[0], Thickness[Large], 
    Line3DBox[
     NCache[{{2, Rational[1, 2], 4}, {2, Rational[1, 2], 5}}, {{2, 0.5, 4}, {
       2, 0.5, 5}}]]}, 
   {GrayLevel[0], Thickness[Large], 
    Line3DBox[
     NCache[{{Rational[5, 2], 1, 4}, {Rational[5, 2], 1, 5}}, {{2.5, 1, 4}, {
       2.5, 1, 5}}]]}, 
   {GrayLevel[0], Thickness[Large], 
    Line3DBox[
     NCache[{{2, Rational[3, 2], 4}, {2, Rational[3, 2], 5}}, {{2, 1.5, 4}, {
       2, 1.5, 5}}]]}, 
   {GrayLevel[0], Thickness[Large], 
    Line3DBox[
     NCache[{{Rational[5, 2], 2, 4}, {Rational[5, 2], 2, 5}}, {{2.5, 2, 4}, {
       2.5, 2, 5}}]]}, 
   {GrayLevel[0], Thickness[Large], 
    Line3DBox[
     NCache[{{2, Rational[5, 2], 4}, {2, Rational[5, 2], 5}}, {{2, 2.5, 4}, {
       2, 2.5, 5}}]]}, 
   {RGBColor[0.5, 0, 0.5], CuboidBox[{2.4, 1.9, 4.4}, {2.6, 2.1, 4.6}]}, 
   {RGBColor[0, 1, 1], CuboidBox[{0, 0, 1}, {1, 1, 1.1}]}, 
   {RGBColor[0, 1, 1], CuboidBox[{0, 1, 1}, {1, 2, 1.1}]}, 
   {RGBColor[0, 1, 1], CuboidBox[{0, 2, 1}, {1, 3, 1.1}]}, 
   {RGBColor[0, 1, 1], CuboidBox[{1, 0, 1}, {2, 1, 1.1}]}, 
   {RGBColor[0, 1, 1], CuboidBox[{1, 1, 1}, {2, 2, 1.1}]}, 
   {RGBColor[0, 1, 1], CuboidBox[{1, 2, 1}, {2, 3, 1.1}]}, 
   {RGBColor[0, 1, 1], CuboidBox[{2, 0, 1}, {3, 1, 1.1}]}, 
   {RGBColor[1, 0.5, 0.5], 
    CuboidBox[NCache[{-0.1, Rational[-1, 2], 2}, {-0.1, -0.5, 2}], 
     NCache[{0.1, Rational[1, 2], 2.1}, {0.1, 0.5, 2.1}]]}, 
   {RGBColor[1, 0.5, 0.5], 
    CuboidBox[NCache[{Rational[-1, 2], -0.1, 2}, {-0.5, -0.1, 2}], 
     NCache[{Rational[1, 2], 0.1, 2.1}, {0.5, 0.1, 2.1}]]}, 
   {RGBColor[1, 0.5, 0.5], 
    CuboidBox[NCache[{-0.1, Rational[1, 2], 2}, {-0.1, 0.5, 2}], 
     NCache[{0.1, Rational[3, 2], 2.1}, {0.1, 1.5, 2.1}]]}, 
   {RGBColor[1, 0.5, 0.5], 
    CuboidBox[NCache[{Rational[-1, 2], 0.9, 2}, {-0.5, 0.9, 2}], 
     NCache[{Rational[1, 2], 1.1, 2.1}, {0.5, 1.1, 2.1}]]}, 
   {RGBColor[1, 0.5, 0.5], 
    CuboidBox[NCache[{-0.1, Rational[3, 2], 2}, {-0.1, 1.5, 2}], 
     NCache[{0.1, Rational[5, 2], 2.1}, {0.1, 2.5, 2.1}]]}, 
   {RGBColor[1, 0.5, 0.5], 
    CuboidBox[NCache[{Rational[-1, 2], 1.9, 2}, {-0.5, 1.9, 2}], 
     NCache[{Rational[1, 2], 2.1, 2.1}, {0.5, 2.1, 2.1}]]}, 
   {RGBColor[1, 0.5, 0.5], 
    CuboidBox[NCache[{0.9, Rational[1, 2], 2}, {0.9, 0.5, 2}], 
     NCache[{1.1, Rational[3, 2], 2.1}, {1.1, 1.5, 2.1}]]}, 
   {RGBColor[1, 0.5, 0.5], 
    CuboidBox[NCache[{Rational[1, 2], 0.9, 2}, {0.5, 0.9, 2}], 
     NCache[{Rational[3, 2], 1.1, 2.1}, {1.5, 1.1, 2.1}]]}, 
   {RGBColor[1, 0.5, 0.5], 
    CuboidBox[NCache[{0.9, Rational[3, 2], 2}, {0.9, 1.5, 2}], 
     NCache[{1.1, Rational[5, 2], 2.1}, {1.1, 2.5, 2.1}]]}, 
   {RGBColor[1, 0.5, 0.5], 
    CuboidBox[NCache[{Rational[1, 2], 1.9, 2}, {0.5, 1.9, 2}], 
     NCache[{Rational[3, 2], 2.1, 2.1}, {1.5, 2.1, 2.1}]]}, 
   {RGBColor[1, 0.5, 0.5], 
    CuboidBox[NCache[{1.9, Rational[1, 2], 2}, {1.9, 0.5, 2}], 
     NCache[{2.1, Rational[3, 2], 2.1}, {2.1, 1.5, 2.1}]]}, 
   {RGBColor[1, 0.5, 0.5], 
    CuboidBox[NCache[{Rational[3, 2], 0.9, 2}, {1.5, 0.9, 2}], 
     NCache[{Rational[5, 2], 1.1, 2.1}, {2.5, 1.1, 2.1}]]}, 
   {RGBColor[0, 1, 1], CuboidBox[{0, 0, 3}, {1, 1, 3.1}]}, 
   {RGBColor[0, 1, 1], CuboidBox[{2, 0, 3}, {3, 1, 3.1}]}, 
   {RGBColor[0, 1, 1], CuboidBox[{2, 1, 3}, {3, 2, 3.1}]}, 
   {RGBColor[0, 1, 1], CuboidBox[{2, 2, 3}, {3, 3, 3.1}]}, 
   {RGBColor[1, 0.5, 0.5], 
    CuboidBox[NCache[{-0.1, Rational[3, 2], 4}, {-0.1, 1.5, 4}], 
     NCache[{0.1, Rational[5, 2], 4.1}, {0.1, 2.5, 4.1}]]}, 
   {RGBColor[1, 0.5, 0.5], 
    CuboidBox[NCache[{Rational[-1, 2], 1.9, 4}, {-0.5, 1.9, 4}], 
     NCache[{Rational[1, 2], 2.1, 4.1}, {0.5, 2.1, 4.1}]]}, 
   {RGBColor[1, 0.5, 0.5], 
    CuboidBox[NCache[{0.9, Rational[1, 2], 4}, {0.9, 0.5, 4}], 
     NCache[{1.1, Rational[3, 2], 4.1}, {1.1, 1.5, 4.1}]]}, 
   {RGBColor[1, 0.5, 0.5], 
    CuboidBox[NCache[{Rational[1, 2], 0.9, 4}, {0.5, 0.9, 4}], 
     NCache[{Rational[3, 2], 1.1, 4.1}, {1.5, 1.1, 4.1}]]}, 
   {RGBColor[1, 0.5, 0.5], 
    CuboidBox[NCache[{1.9, Rational[-1, 2], 4}, {1.9, -0.5, 4}], 
     NCache[{2.1, Rational[1, 2], 4.1}, {2.1, 0.5, 4.1}]]}, 
   {RGBColor[1, 0.5, 0.5], 
    CuboidBox[NCache[{Rational[3, 2], -0.1, 4}, {1.5, -0.1, 4}], 
     NCache[{Rational[5, 2], 0.1, 4.1}, {2.5, 0.1, 4.1}]]}, 
   {RGBColor[1, 0.5, 0.5], 
    CuboidBox[NCache[{1.9, Rational[1, 2], 4}, {1.9, 0.5, 4}], 
     NCache[{2.1, Rational[3, 2], 4.1}, {2.1, 1.5, 4.1}]]}, 
   {RGBColor[1, 0.5, 0.5], 
    CuboidBox[NCache[{Rational[3, 2], 0.9, 4}, {1.5, 0.9, 4}], 
     NCache[{Rational[5, 2], 1.1, 4.1}, {2.5, 1.1, 4.1}]]}, 
   {RGBColor[1, 0.5, 0.5], 
    CuboidBox[NCache[{1.9, Rational[3, 2], 4}, {1.9, 1.5, 4}], 
     NCache[{2.1, Rational[5, 2], 4.1}, {2.1, 2.5, 4.1}]]}, 
   {RGBColor[1, 0.5, 0.5], 
    CuboidBox[NCache[{Rational[3, 2], 1.9, 4}, {1.5, 1.9, 4}], 
     NCache[{Rational[5, 2], 2.1, 4.1}, {2.5, 2.1, 4.1}]]}},
  Boxed->False,
  ImageSize->{364.79752612621223`, 445.6324121796147},
  ImageSizeRaw->Automatic,
  ViewPoint->{1.3679102586231382`, 2.8263976765082677`, 1.2610700609332728`},
  ViewVertical->{0.16607855029609123`, 0.3191278258742917, 
   0.9330462721024592}]], "Output",
 CellChangeTimes->{{3.830960000650714*^9, 3.830960018562216*^9}, {
   3.830960133074644*^9, 3.830960150682514*^9}, 3.830960449441057*^9, {
   3.8309604911878843`*^9, 3.830960545719302*^9}, {3.83096058555306*^9, 
   3.830960596488824*^9}, 3.8309608077875633`*^9, 3.830960840888296*^9, {
   3.8309609160677347`*^9, 3.8309609199977694`*^9}, 3.830960970237413*^9, 
   3.8309611202423267`*^9, {3.830961153371708*^9, 3.830961173321995*^9}, {
   3.830961206447918*^9, 3.830961217125029*^9}, {3.8309612606466*^9, 
   3.8309613266944323`*^9}, {3.830961401133676*^9, 3.830961434408121*^9}, {
   3.830961478472657*^9, 3.830961495770328*^9}, {3.8309620381230392`*^9, 
   3.830962059465814*^9}},
 CellLabel->
  "Out[1396]=",ExpressionUUID->"324df28a-24c0-4df7-87af-71f9d812638e"]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{3.830959969271646*^9, 
  3.830960604571704*^9},ExpressionUUID->"38fa11e9-e414-4d6a-8906-\
21b4f3bcf054"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{3.830959820456008*^9, 
  3.830959887933751*^9},ExpressionUUID->"db0971f7-808e-4adf-bafa-\
344bda62ef87"]
},
WindowSize->{808, 666},
WindowMargins->{{52, Automatic}, {0, Automatic}},
FrontEndVersion->"12.2 for Mac OS X x86 (64-bit) (December 12, 2020)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"7a75fe46-9017-4c44-8822-07c582fad296"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 21277, 479, 1501, "Input",ExpressionUUID->"7adb0c07-5ce6-4491-b6a3-6773a793a1cc"],
Cell[21860, 503, 20021, 470, 486, "Output",ExpressionUUID->"324df28a-24c0-4df7-87af-71f9d812638e"]
}, Open  ]],
Cell[41896, 976, 150, 3, 30, InheritFromParent,ExpressionUUID->"38fa11e9-e414-4d6a-8906-21b4f3bcf054"],
Cell[42049, 981, 150, 3, 30, InheritFromParent,ExpressionUUID->"db0971f7-808e-4adf-bafa-344bda62ef87"]
}
]
*)


